Tables, bounds and graphics of sizes of complete arcs in the plane $\mathrm{PG}(2,q)$ for all $q\le321007$ and sporadic $q$ in $[323761\ldots430007]$ obtained by an algorithm with fixed order of points (FOP)

In the previous works of the authors, a step-by-step algorithm FOP which uses any fixed order of points in the projective plane $\mathrm{PG}(2,q)$ is proposed to construct small complete arcs. In each step, the algorithm adds to a current arc the first point in the fixed order not lying on the bisecants of the arc. The algorithm is based on the intuitive postulate that $\mathrm{PG}(2,q)$ contains a sufficient number of relatively small complete arcs. Also, in the previous papers, it is shown that the type of order on the points of $\mathrm{PG}(2,q)$ is not relevant. A complete lexiarc in $\mathrm{PG}(2,q)$ is a complete arc obtained by the algorithm FOP using the lexicographical order of points. In this work, we collect and analyze the sizes of complete lexiarcs in the following regions: \begin{align*}& \textbf{all } q\le321007,~ q \mbox{ prime power}; & 15 \mbox{ sporadic $q$'s in the interval }[323761\ldots430007], \mbox{ see (1.10)}. \end{align*} In the work [9], the smallest known sizes of complete arcs in $\mathrm{PG}(2,q)$ are collected for all $q\leq160001$, $q$ prime power. The sizes of complete arcs, collected in this work and in [9], provide the following upper bounds on the smallest size $t_{2}(2,q)$ of a complete arc in the projective plane $\mathrm{PG}(2,q)$: \begin{align*} t_{2}(2,q)&<0.998\sqrt{3q\ln q}<1.729\sqrt{q\ln q}&\mbox{ for }&&7&\le q\le160001;\\ t_{2}(2,q)&<1.05\sqrt{3q\ln q}<1.819\sqrt{q\ln q}&\mbox{ for }&&7&\le q\le321007. \end{align*} Our investigations and results allow to conjecture that the bound $t_{2}(2,q)<1.05\sqrt{3q\ln q}<1.819\sqrt{q\ln q}$ holds for all $q\ge7$. It is noted that sizes of the random complete arcs and complete lexiarcs behave similarly. This work can be considered as a continuation and development of the paper [11].

==> anc/dataTable1.csv <==
Table 1. The sizes t^{L}_{2}=t^{L}_{2}(2,q) of complete arcs in planes  PG(2,q), 4 <= q <= 316969, q non-prime  
  
4, 6,  8, 6,  9, 8,  16, 12,  25, 14,  27, 14   
32, 17,  49, 24,  64, 26,  81, 31,  121, 40,  125, 40   
128, 43,  169, 49,  243, 59,  256, 64,  289, 68,  343, 77   
361, 80,  512, 99,  529, 97,  625, 108,  729, 120,  841, 129   
961, 140,  1024, 142,  1331, 173,  1369, 172,  1681, 195,  1849, 207   
2048, 219,  2187, 227,  2197, 228,  2209, 228,  2401, 242,  2809, 261   
3125, 283,  3481, 296,  3721, 310,  4096, 328,  4489, 344,  4913, 362   
5041, 369,  5329, 383,  6241, 416,  6561, 429,  6859, 442,  6889, 445   
7921, 483,  8192, 491,  9409, 525,  10201, 551,  10609, 562,  11449, 590   
11881, 600,  12167, 606,  12769, 626,  14641, 680,  15625, 691,  16129, 710   
16384, 718,  16807, 722,  17161, 733,  18769, 776,  19321, 787,  19683, 795   
22201, 847,  22801, 859,  24389, 887,  24649, 896,  26569, 935,  27889, 959   
28561, 975,  29791, 996,  29929, 997,  32041, 1040,  32761, 1055,  32768, 1048   
36481, 1114,  37249, 1127,  38809, 1158,  39601, 1174,  44521, 1245,  49729, 1316   
50653, 1333,  51529, 1341,  52441, 1360,  54289, 1385,  57121, 1424,  58081, 1447   
59049, 1448,  63001, 1504,  65536, 1531,  66049, 1542,  68921, 1579,  69169, 1575   
72361, 1627,  73441, 1637,  76729, 1680,  78125, 1684,  78961, 1704,  79507, 1712   
80089, 1720,  83521, 1755,  85849, 1776,  94249, 1866,  96721, 1891,  97969, 1910   
100489, 1947,  103823, 1980,  109561, 2036,  113569, 2087,  117649, 2119,  120409, 2132   
121801, 2149,  124609, 2184,  128881, 2214,  130321, 2231,  131072, 2240,  134689, 2272   
139129, 2327,  143641, 2358,  146689, 2388,  148877, 2408,  151321, 2419,  157609, 2479   
160801, 2504,  161051, 2506,  167281, 2553,  175561, 2629,  177147, 2638,  177241, 2649   
185761, 2713,  187489, 2721,  192721, 2774,  196249, 2785,  201601, 2831,  205379, 2858   
208849, 2891,  212521, 2919,  214369, 2934,  218089, 2956,  226981, 3020,  229441, 3029   
237169, 3097,  241081, 3119,  249001, 3174,  253009, 3206,  259081, 3236,  262144, 3258   
271441, 3328,  273529, 3358,  279841, 3391,  292681, 3461,  299209, 3505,  300763, 3512 
310249, 3570,  316969, 3626 
 


==> anc/dataTable2.csv <==
Table 2. The sizes t^{L}_{2}=t^{L}_{2}(2,q) of complete lexiarcs in planes  PG(2,q), 323761 <= q <= 430007, sporadic q 
  
323761, 3652,  326041, 3673,  330017, 3690,  332929, 3710   
340007, 3752,  344569, 3775,  350003, 3809,  360007, 3883   
370003, 3928,  380041, 3978,  390001, 4045,  400009, 4089   
410009, 4159,  420001, 4206,  430007, 4262   
 


==> anc/dataTable3.csv <==
Table 3. The sizes t^{L}_{2}=t^{L}_{2}(2,q) of complete lexiarcs in planes  PG(2,q), 3 <= q <= 10000, q prime power  
  
3, 4,  4, 6,  5, 6,  7, 8,  8, 6,  9, 8,  11, 8,  13, 12   
16, 12,  17, 11,  19, 12,  23, 14,  25, 14,  27, 14,  29, 16,  31, 16   
32, 17,  37, 19,  41, 19,  43, 20,  47, 22,  49, 24,  53, 23,  59, 25   
61, 25,  64, 26,  67, 27,  71, 28,  73, 27,  79, 30,  81, 31,  83, 32   
89, 32,  97, 35,  101, 35,  103, 37,  107, 39,  109, 38,  113, 40,  121, 40   
125, 40,  127, 41,  128, 43,  131, 41,  137, 44,  139, 42,  149, 46,  151, 46   
157, 46,  163, 47,  167, 48,  169, 49,  173, 50,  179, 53,  181, 51,  191, 52   
193, 54,  197, 52,  199, 55,  211, 58,  223, 59,  227, 57,  229, 58,  233, 58   
239, 61,  241, 62,  243, 59,  251, 63,  256, 64,  257, 63,  263, 65,  269, 64   
271, 66,  277, 68,  281, 67,  283, 70,  289, 68,  293, 69,  307, 70,  311, 72   
313, 71,  317, 71,  331, 76,  337, 76,  343, 77,  347, 77,  349, 76,  353, 79   
359, 77,  361, 80,  367, 81,  373, 79,  379, 80,  383, 81,  389, 80,  397, 85   
401, 84,  409, 84,  419, 86,  421, 86,  431, 86,  433, 88,  439, 88,  443, 88   
449, 89,  457, 90,  461, 96,  463, 91,  467, 94,  479, 93,  487, 93,  491, 94   
499, 94,  503, 96,  509, 99,  512, 99,  521, 97,  523, 100,  529, 97,  541, 98   
547, 102,  557, 106,  563, 103,  569, 105,  571, 106,  577, 103,  587, 107,  593, 108   
599, 109,  601, 109,  607, 105,  613, 111,  617, 108,  619, 110,  625, 108,  631, 108   
641, 110,  643, 114,  647, 112,  653, 111,  659, 114,  661, 114,  673, 118,  677, 115   
683, 113,  691, 117,  701, 120,  709, 116,  719, 116,  727, 120,  729, 120,  733, 121   
739, 121,  743, 121,  751, 121,  757, 122,  761, 124,  769, 125,  773, 123,  787, 123   
797, 126,  809, 131,  811, 129,  821, 127,  823, 129,  827, 132,  829, 129,  839, 128   
841, 129,  853, 130,  857, 134,  859, 134,  863, 135,  877, 138,  881, 134,  883, 133   
887, 133,  907, 138,  911, 139,  919, 138,  929, 140,  937, 139,  941, 141,  947, 139   
953, 140,  961, 140,  967, 139,  971, 142,  977, 143,  983, 142,  991, 143,  997, 146   
1009, 147,  1013, 144,  1019, 146,  1021, 145,  1024, 142,  1031, 149,  1033, 147,  1039, 148   
1049, 151,  1051, 147,  1061, 150,  1063, 148,  1069, 150,  1087, 152,  1091, 154,  1093, 154   
1097, 151,  1103, 156,  1109, 154,  1117, 157,  1123, 154,  1129, 154,  1151, 155,  1153, 158   
1163, 157,  1171, 159,  1181, 160,  1187, 165,  1193, 158,  1201, 162,  1213, 161,  1217, 164   
1223, 163,  1229, 162,  1231, 163,  1237, 164,  1249, 167,  1259, 167,  1277, 168,  1279, 164   
1283, 168,  1289, 169,  1291, 170,  1297, 170,  1301, 172,  1303, 171,  1307, 171,  1319, 170   
1321, 170,  1327, 171,  1331, 173,  1361, 175,  1367, 176,  1369, 172,  1373, 173,  1381, 175   
1399, 178,  1409, 177,  1423, 178,  1427, 180,  1429, 179,  1433, 178,  1439, 178,  1447, 180   
1451, 178,  1453, 182,  1459, 181,  1471, 179,  1481, 182,  1483, 181,  1487, 181,  1489, 182   
1493, 185,  1499, 183,  1511, 183,  1523, 186,  1531, 189,  1543, 186,  1549, 184,  1553, 190   
1559, 187,  1567, 188,  1571, 189,  1579, 188,  1583, 188,  1597, 190,  1601, 191,  1607, 188   
1609, 194,  1613, 193,  1619, 191,  1621, 193,  1627, 191,  1637, 189,  1657, 194,  1663, 194   
1667, 194,  1669, 196,  1681, 195,  1693, 196,  1697, 198,  1699, 197,  1709, 199,  1721, 201   
1723, 200,  1733, 200,  1741, 200,  1747, 200,  1753, 201,  1759, 201,  1777, 203,  1783, 205   
1787, 208,  1789, 206,  1801, 204,  1811, 202,  1823, 205,  1831, 205,  1847, 207,  1849, 207   
1861, 205,  1867, 210,  1871, 206,  1873, 208,  1877, 206,  1879, 209,  1889, 209,  1901, 212   
 
Table 3. Continue 1 
 
1907, 209,  1913, 212,  1931, 215,  1933, 214,  1949, 213,  1951, 210,  1973, 217,  1979, 218   
1987, 220,  1993, 220,  1997, 216,  1999, 218,  2003, 218,  2011, 215,  2017, 224,  2027, 219   
2029, 217,  2039, 219,  2048, 219,  2053, 216,  2063, 223,  2069, 220,  2081, 220,  2083, 221   
2087, 223,  2089, 220,  2099, 226,  2111, 222,  2113, 229,  2129, 229,  2131, 228,  2137, 228   
2141, 229,  2143, 227,  2153, 226,  2161, 227,  2179, 226,  2187, 227,  2197, 228,  2203, 233   
2207, 230,  2209, 228,  2213, 231,  2221, 233,  2237, 234,  2239, 233,  2243, 234,  2251, 231   
2267, 233,  2269, 236,  2273, 238,  2281, 237,  2287, 235,  2293, 232,  2297, 234,  2309, 233   
2311, 240,  2333, 236,  2339, 239,  2341, 239,  2347, 237,  2351, 236,  2357, 237,  2371, 239   
2377, 242,  2381, 239,  2383, 241,  2389, 240,  2393, 238,  2399, 243,  2401, 242,  2411, 239   
2417, 244,  2423, 241,  2437, 243,  2441, 246,  2447, 245,  2459, 248,  2467, 243,  2473, 248   
2477, 244,  2503, 251,  2521, 249,  2531, 246,  2539, 246,  2543, 251,  2549, 251,  2551, 249   
2557, 251,  2579, 247,  2591, 253,  2593, 253,  2609, 252,  2617, 255,  2621, 255,  2633, 254   
2647, 256,  2657, 256,  2659, 254,  2663, 258,  2671, 259,  2677, 257,  2683, 261,  2687, 255   
2689, 262,  2693, 256,  2699, 258,  2707, 255,  2711, 259,  2713, 258,  2719, 256,  2729, 262   
2731, 263,  2741, 261,  2749, 261,  2753, 263,  2767, 265,  2777, 267,  2789, 263,  2791, 266   
2797, 268,  2801, 262,  2803, 264,  2809, 261,  2819, 261,  2833, 265,  2837, 264,  2843, 265   
2851, 269,  2857, 270,  2861, 264,  2879, 269,  2887, 272,  2897, 270,  2903, 269,  2909, 270   
2917, 271,  2927, 271,  2939, 270,  2953, 274,  2957, 274,  2963, 274,  2969, 270,  2971, 272   
2999, 275,  3001, 272,  3011, 276,  3019, 275,  3023, 274,  3037, 278,  3041, 275,  3049, 277   
3061, 279,  3067, 279,  3079, 279,  3083, 278,  3089, 280,  3109, 277,  3119, 277,  3121, 279   
3125, 283,  3137, 283,  3163, 280,  3167, 287,  3169, 282,  3181, 287,  3187, 282,  3191, 283   
3203, 280,  3209, 285,  3217, 284,  3221, 287,  3229, 287,  3251, 285,  3253, 290,  3257, 292   
3259, 287,  3271, 291,  3299, 292,  3301, 289,  3307, 292,  3313, 290,  3319, 289,  3323, 289   
3329, 292,  3331, 295,  3343, 287,  3347, 291,  3359, 293,  3361, 293,  3371, 297,  3373, 291   
3389, 294,  3391, 292,  3407, 295,  3413, 293,  3433, 296,  3449, 300,  3457, 295,  3461, 294   
3463, 296,  3467, 297,  3469, 296,  3481, 296,  3491, 299,  3499, 300,  3511, 305,  3517, 301   
3527, 300,  3529, 297,  3533, 301,  3539, 302,  3541, 302,  3547, 303,  3557, 303,  3559, 298   
3571, 304,  3581, 303,  3583, 302,  3593, 300,  3607, 307,  3613, 305,  3617, 307,  3623, 309   
3631, 307,  3637, 304,  3643, 305,  3659, 308,  3671, 308,  3673, 307,  3677, 309,  3691, 314   
3697, 305,  3701, 306,  3709, 310,  3719, 308,  3721, 310,  3727, 310,  3733, 311,  3739, 310   
3761, 313,  3767, 312,  3769, 313,  3779, 313,  3793, 313,  3797, 315,  3803, 311,  3821, 316   
3823, 314,  3833, 319,  3847, 317,  3851, 316,  3853, 314,  3863, 316,  3877, 320,  3881, 321   
3889, 316,  3907, 315,  3911, 323,  3917, 321,  3919, 321,  3923, 317,  3929, 318,  3931, 325   
3943, 323,  3947, 320,  3967, 320,  3989, 324,  4001, 323,  4003, 322,  4007, 323,  4013, 325   
4019, 326,  4021, 324,  4027, 324,  4049, 328,  4051, 324,  4057, 328,  4073, 324,  4079, 327   
4091, 329,  4093, 326,  4096, 328,  4099, 327,  4111, 328,  4127, 334,  4129, 332,  4133, 331   
4139, 335,  4153, 329,  4157, 330,  4159, 330,  4177, 330,  4201, 336,  4211, 337,  4217, 334   
4219, 337,  4229, 338,  4231, 333,  4241, 337,  4243, 331,  4253, 333,  4259, 335,  4261, 336   
4271, 337,  4273, 334,  4283, 333,  4289, 335,  4297, 338,  4327, 339,  4337, 339,  4339, 338   
4349, 336,  4357, 341,  4363, 342,  4373, 338,  4391, 342,  4397, 341,  4409, 342,  4421, 344   
 
Table 3. Continue 2 
 
4423, 339,  4441, 342,  4447, 344,  4451, 342,  4457, 346,  4463, 347,  4481, 343,  4483, 348   
4489, 344,  4493, 343,  4507, 346,  4513, 343,  4517, 345,  4519, 351,  4523, 349,  4547, 345   
4549, 349,  4561, 349,  4567, 348,  4583, 347,  4591, 349,  4597, 350,  4603, 352,  4621, 350   
4637, 352,  4639, 351,  4643, 349,  4649, 353,  4651, 351,  4657, 352,  4663, 351,  4673, 352   
4679, 359,  4691, 353,  4703, 361,  4721, 360,  4723, 354,  4729, 356,  4733, 356,  4751, 356   
4759, 355,  4783, 361,  4787, 359,  4789, 359,  4793, 360,  4799, 361,  4801, 362,  4813, 361   
4817, 357,  4831, 362,  4861, 363,  4871, 362,  4877, 356,  4889, 369,  4903, 361,  4909, 362   
4913, 362,  4919, 364,  4931, 369,  4933, 366,  4937, 365,  4943, 366,  4951, 363,  4957, 366   
4967, 366,  4969, 370,  4973, 369,  4987, 365,  4993, 360,  4999, 372,  5003, 369,  5009, 371   
5011, 366,  5021, 373,  5023, 364,  5039, 369,  5041, 369,  5051, 368,  5059, 370,  5077, 370   
5081, 369,  5087, 370,  5099, 369,  5101, 370,  5107, 371,  5113, 370,  5119, 370,  5147, 373   
5153, 371,  5167, 376,  5171, 377,  5179, 370,  5189, 377,  5197, 378,  5209, 374,  5227, 381   
5231, 380,  5233, 379,  5237, 378,  5261, 374,  5273, 378,  5279, 375,  5281, 380,  5297, 381   
5303, 380,  5309, 382,  5323, 382,  5329, 383,  5333, 380,  5347, 382,  5351, 381,  5381, 383   
5387, 383,  5393, 387,  5399, 383,  5407, 386,  5413, 382,  5417, 387,  5419, 387,  5431, 392   
5437, 385,  5441, 383,  5443, 388,  5449, 383,  5471, 387,  5477, 386,  5479, 389,  5483, 387   
5501, 386,  5503, 389,  5507, 387,  5519, 391,  5521, 390,  5527, 385,  5531, 384,  5557, 391   
5563, 391,  5569, 389,  5573, 390,  5581, 394,  5591, 394,  5623, 392,  5639, 395,  5641, 390   
5647, 390,  5651, 397,  5653, 393,  5657, 396,  5659, 393,  5669, 398,  5683, 389,  5689, 397   
5693, 394,  5701, 396,  5711, 395,  5717, 393,  5737, 398,  5741, 401,  5743, 402,  5749, 405   
5779, 398,  5783, 400,  5791, 402,  5801, 397,  5807, 397,  5813, 398,  5821, 400,  5827, 396   
5839, 399,  5843, 399,  5849, 401,  5851, 404,  5857, 400,  5861, 404,  5867, 401,  5869, 402   
5879, 400,  5881, 406,  5897, 401,  5903, 404,  5923, 404,  5927, 403,  5939, 408,  5953, 406   
5981, 411,  5987, 407,  6007, 408,  6011, 407,  6029, 412,  6037, 408,  6043, 413,  6047, 411   
6053, 414,  6067, 413,  6073, 410,  6079, 407,  6089, 409,  6091, 408,  6101, 405,  6113, 412   
6121, 413,  6131, 415,  6133, 411,  6143, 413,  6151, 408,  6163, 414,  6173, 415,  6197, 412   
6199, 419,  6203, 412,  6211, 421,  6217, 412,  6221, 417,  6229, 412,  6241, 416,  6247, 420   
6257, 419,  6263, 424,  6269, 414,  6271, 413,  6277, 418,  6287, 420,  6299, 423,  6301, 417   
6311, 422,  6317, 418,  6323, 420,  6329, 423,  6337, 424,  6343, 413,  6353, 421,  6359, 420   
6361, 420,  6367, 421,  6373, 423,  6379, 421,  6389, 423,  6397, 422,  6421, 426,  6427, 425   
6449, 422,  6451, 422,  6469, 425,  6473, 427,  6481, 429,  6491, 427,  6521, 424,  6529, 429   
6547, 430,  6551, 427,  6553, 425,  6561, 429,  6563, 428,  6569, 424,  6571, 430,  6577, 426   
6581, 429,  6599, 433,  6607, 431,  6619, 432,  6637, 432,  6653, 429,  6659, 433,  6661, 433   
6673, 433,  6679, 428,  6689, 432,  6691, 431,  6701, 433,  6703, 431,  6709, 440,  6719, 437   
6733, 435,  6737, 432,  6761, 438,  6763, 435,  6779, 436,  6781, 437,  6791, 438,  6793, 441   
6803, 438,  6823, 437,  6827, 443,  6829, 438,  6833, 444,  6841, 435,  6857, 437,  6859, 442   
6863, 438,  6869, 435,  6871, 439,  6883, 439,  6889, 445,  6899, 440,  6907, 439,  6911, 443   
6917, 444,  6947, 443,  6949, 439,  6959, 445,  6961, 442,  6967, 437,  6971, 445,  6977, 446   
6983, 442,  6991, 441,  6997, 445,  7001, 442,  7013, 443,  7019, 443,  7027, 449,  7039, 443   
7043, 449,  7057, 444,  7069, 448,  7079, 456,  7103, 447,  7109, 445,  7121, 447,  7127, 448   
 
Table 3. Continue 3 
 
7129, 450,  7151, 451,  7159, 449,  7177, 455,  7187, 450,  7193, 450,  7207, 450,  7211, 452   
7213, 452,  7219, 452,  7229, 457,  7237, 455,  7243, 454,  7247, 454,  7253, 454,  7283, 455   
7297, 455,  7307, 457,  7309, 454,  7321, 453,  7331, 457,  7333, 459,  7349, 460,  7351, 458   
7369, 460,  7393, 456,  7411, 454,  7417, 462,  7433, 465,  7451, 458,  7457, 462,  7459, 457   
7477, 458,  7481, 464,  7487, 461,  7489, 464,  7499, 463,  7507, 463,  7517, 466,  7523, 464   
7529, 468,  7537, 462,  7541, 460,  7547, 464,  7549, 465,  7559, 465,  7561, 462,  7573, 464   
7577, 465,  7583, 464,  7589, 462,  7591, 463,  7603, 464,  7607, 467,  7621, 465,  7639, 470   
7643, 465,  7649, 470,  7669, 471,  7673, 467,  7681, 466,  7687, 468,  7691, 469,  7699, 472   
7703, 473,  7717, 464,  7723, 468,  7727, 471,  7741, 468,  7753, 471,  7757, 470,  7759, 473   
7789, 469,  7793, 469,  7817, 472,  7823, 473,  7829, 476,  7841, 479,  7853, 469,  7867, 475   
7873, 472,  7877, 475,  7879, 477,  7883, 476,  7901, 475,  7907, 477,  7919, 476,  7921, 483   
7927, 475,  7933, 478,  7937, 475,  7949, 473,  7951, 475,  7963, 480,  7993, 478,  8009, 481   
8011, 478,  8017, 478,  8039, 481,  8053, 480,  8059, 483,  8069, 484,  8081, 478,  8087, 485   
8089, 482,  8093, 484,  8101, 486,  8111, 483,  8117, 482,  8123, 482,  8147, 482,  8161, 483   
8167, 485,  8171, 485,  8179, 488,  8191, 480,  8192, 491,  8209, 487,  8219, 484,  8221, 484   
8231, 485,  8233, 489,  8237, 493,  8243, 488,  8263, 488,  8269, 482,  8273, 493,  8287, 495   
8291, 487,  8293, 488,  8297, 488,  8311, 494,  8317, 491,  8329, 486,  8353, 490,  8363, 492   
8369, 489,  8377, 491,  8387, 492,  8389, 491,  8419, 493,  8423, 493,  8429, 493,  8431, 492   
8443, 494,  8447, 496,  8461, 491,  8467, 493,  8501, 492,  8513, 497,  8521, 497,  8527, 505   
8537, 497,  8539, 494,  8543, 494,  8563, 500,  8573, 493,  8581, 499,  8597, 496,  8599, 496   
8609, 497,  8623, 500,  8627, 499,  8629, 498,  8641, 503,  8647, 507,  8663, 504,  8669, 503   
8677, 503,  8681, 502,  8689, 499,  8693, 504,  8699, 499,  8707, 506,  8713, 499,  8719, 502   
8731, 504,  8737, 506,  8741, 505,  8747, 502,  8753, 505,  8761, 503,  8779, 502,  8783, 505   
8803, 508,  8807, 511,  8819, 504,  8821, 503,  8831, 507,  8837, 508,  8839, 504,  8849, 499   
8861, 509,  8863, 511,  8867, 507,  8887, 515,  8893, 511,  8923, 514,  8929, 510,  8933, 509   
8941, 511,  8951, 508,  8963, 509,  8969, 507,  8971, 515,  8999, 512,  9001, 513,  9007, 514   
9011, 511,  9013, 510,  9029, 512,  9041, 513,  9043, 510,  9049, 513,  9059, 517,  9067, 516   
9091, 513,  9103, 512,  9109, 517,  9127, 510,  9133, 518,  9137, 521,  9151, 511,  9157, 518   
9161, 516,  9173, 518,  9181, 525,  9187, 519,  9199, 517,  9203, 519,  9209, 517,  9221, 514   
9227, 522,  9239, 521,  9241, 528,  9257, 519,  9277, 520,  9281, 518,  9283, 518,  9293, 528   
9311, 521,  9319, 520,  9323, 524,  9337, 522,  9341, 522,  9343, 522,  9349, 519,  9371, 523   
9377, 524,  9391, 523,  9397, 522,  9403, 520,  9409, 525,  9413, 525,  9419, 523,  9421, 525   
9431, 527,  9433, 529,  9437, 522,  9439, 526,  9461, 524,  9463, 524,  9467, 526,  9473, 529   
9479, 529,  9491, 530,  9497, 528,  9511, 525,  9521, 525,  9533, 534,  9539, 533,  9547, 533   
9551, 530,  9587, 531,  9601, 534,  9613, 532,  9619, 528,  9623, 532,  9629, 529,  9631, 533   
9643, 532,  9649, 531,  9661, 532,  9677, 533,  9679, 530,  9689, 537,  9697, 527,  9719, 530   
9721, 531,  9733, 535,  9739, 530,  9743, 531,  9749, 540,  9767, 536,  9769, 538,  9781, 536   
9787, 540,  9791, 540,  9803, 540,  9811, 533,  9817, 539,  9829, 539,  9833, 539,  9839, 537   
9851, 542,  9857, 540,  9859, 535,  9871, 537,  9883, 536,  9887, 539,  9901, 538,  9907, 537   
9923, 545,  9929, 542,  9931, 540,  9941, 538,  9949, 541,  9967, 541,  9973, 538  
 


==> anc/dataTable4.csv <==
Table 4. The sizes t^{L}_{2}=t^{L}_{2}(2,q) of complete lexiarcs in planes  PG(2,q), 10001 <= q <= 100000, q prime  power 
  
10007, 544,  10009, 543,  10037, 542,  10039, 541,  10061, 543,  10067, 544,  10069, 544,  10079, 546   
10091, 544,  10093, 545,  10099, 547,  10103, 546,  10111, 549,  10133, 551,  10139, 550,  10141, 549   
10151, 548,  10159, 551,  10163, 546,  10169, 544,  10177, 553,  10181, 546,  10193, 550,  10201, 551   
10211, 550,  10223, 551,  10243, 546,  10247, 552,  10253, 545,  10259, 551,  10267, 559,  10271, 547   
10273, 553,  10289, 559,  10301, 552,  10303, 552,  10313, 551,  10321, 553,  10331, 552,  10333, 552   
10337, 550,  10343, 553,  10357, 558,  10369, 559,  10391, 556,  10399, 559,  10427, 560,  10429, 561   
10433, 557,  10453, 561,  10457, 560,  10459, 556,  10463, 561,  10477, 557,  10487, 563,  10499, 560   
10501, 556,  10513, 558,  10529, 564,  10531, 560,  10559, 565,  10567, 556,  10589, 560,  10597, 557   
10601, 565,  10607, 560,  10609, 562,  10613, 560,  10627, 560,  10631, 563,  10639, 557,  10651, 557   
10657, 564,  10663, 563,  10667, 564,  10687, 568,  10691, 562,  10709, 566,  10711, 564,  10723, 564   
10729, 567,  10733, 563,  10739, 567,  10753, 563,  10771, 568,  10781, 570,  10789, 565,  10799, 562   
10831, 573,  10837, 566,  10847, 571,  10853, 571,  10859, 573,  10861, 565,  10867, 568,  10883, 571   
10889, 570,  10891, 573,  10903, 569,  10909, 568,  10937, 568,  10939, 570,  10949, 571,  10957, 574   
10973, 575,  10979, 572,  10987, 573,  10993, 578,  11003, 574,  11027, 571,  11047, 581,  11057, 581   
11059, 571,  11069, 574,  11071, 578,  11083, 579,  11087, 573,  11093, 573,  11113, 574,  11117, 577   
11119, 577,  11131, 573,  11149, 582,  11159, 571,  11161, 573,  11171, 576,  11173, 575,  11177, 581   
11197, 577,  11213, 576,  11239, 579,  11243, 577,  11251, 577,  11257, 578,  11261, 585,  11273, 583   
11279, 578,  11287, 588,  11299, 582,  11311, 579,  11317, 577,  11321, 584,  11329, 583,  11351, 581   
11353, 587,  11369, 581,  11383, 585,  11393, 583,  11399, 590,  11411, 591,  11423, 584,  11437, 589   
11443, 592,  11447, 583,  11449, 590,  11467, 588,  11471, 585,  11483, 585,  11489, 586,  11491, 582   
11497, 588,  11503, 592,  11519, 586,  11527, 587,  11549, 592,  11551, 596,  11579, 588,  11587, 585   
11593, 587,  11597, 590,  11617, 589,  11621, 588,  11633, 593,  11657, 599,  11677, 594,  11681, 588   
11689, 593,  11699, 589,  11701, 597,  11717, 595,  11719, 594,  11731, 591,  11743, 595,  11777, 594   
11779, 592,  11783, 599,  11789, 594,  11801, 592,  11807, 595,  11813, 595,  11821, 595,  11827, 596   
11831, 597,  11833, 597,  11839, 595,  11863, 599,  11867, 599,  11881, 600,  11887, 595,  11897, 600   
11903, 605,  11909, 599,  11923, 597,  11927, 601,  11933, 596,  11939, 601,  11941, 596,  11953, 597   
11959, 601,  11969, 593,  11971, 602,  11981, 596,  11987, 603,  12007, 602,  12011, 603,  12037, 600   
12041, 602,  12043, 606,  12049, 599,  12071, 609,  12073, 609,  12097, 603,  12101, 606,  12107, 605   
12109, 604,  12113, 602,  12119, 600,  12143, 607,  12149, 605,  12157, 602,  12161, 604,  12163, 605   
12167, 606,  12197, 606,  12203, 606,  12211, 609,  12227, 612,  12239, 613,  12241, 610,  12251, 603   
12253, 607,  12263, 616,  12269, 607,  12277, 606,  12281, 611,  12289, 609,  12301, 609,  12323, 609   
12329, 613,  12343, 611,  12347, 611,  12373, 608,  12377, 616,  12379, 608,  12391, 611,  12401, 613   
12409, 616,  12413, 618,  12421, 614,  12433, 616,  12437, 618,  12451, 611,  12457, 612,  12473, 617   
12479, 619,  12487, 614,  12491, 614,  12497, 609,  12503, 614,  12511, 613,  12517, 614,  12527, 615   
12539, 620,  12541, 620,  12547, 612,  12553, 615,  12569, 615,  12577, 619,  12583, 620,  12589, 621   
12601, 618,  12611, 619,  12613, 620,  12619, 615,  12637, 621,  12641, 617,  12647, 623,  12653, 623   
12659, 619,  12671, 616,  12689, 621,  12697, 624,  12703, 621,  12713, 616,  12721, 621,  12739, 618   
12743, 623,  12757, 619,  12763, 630,  12769, 626,  12781, 621,  12791, 622,  12799, 629,  12809, 626   
12821, 626,  12823, 623,  12829, 629,  12841, 624,  12853, 625,  12889, 624,  12893, 620,  12899, 630   
12907, 630,  12911, 626,  12917, 634,  12919, 627,  12923, 633,  12941, 631,  12953, 626,  12959, 630   
12967, 627,  12973, 630,  12979, 625,  12983, 626,  13001, 632,  13003, 629,  13007, 629,  13009, 633   
13033, 626,  13037, 634,  13043, 634,  13049, 637,  13063, 628,  13093, 628,  13099, 634,  13103, 628   
13109, 634,  13121, 629,  13127, 636,  13147, 631,  13151, 637,  13159, 634,  13163, 631,  13171, 637   
13177, 632,  13183, 635,  13187, 635,  13217, 633,  13219, 636,  13229, 639,  13241, 636,  13249, 633   
13259, 632,  13267, 630,  13291, 644,  13297, 637,  13309, 637,  13313, 631,  13327, 636,  13331, 634   
13337, 638,  13339, 642,  13367, 637,  13381, 649,  13397, 635,  13399, 640,  13411, 645,  13417, 641   
13421, 644,  13441, 635,  13451, 644,  13457, 641,  13463, 638,  13469, 642,  13477, 645,  13487, 641   
13499, 645,  13513, 644,  13523, 643,  13537, 650,  13553, 647,  13567, 639,  13577, 642,  13591, 643   
 
Table 4. Continue 1 
 
13597, 648,  13613, 648,  13619, 644,  13627, 640,  13633, 651,  13649, 647,  13669, 647,  13679, 654   
13681, 653,  13687, 646,  13691, 643,  13693, 645,  13697, 645,  13709, 650,  13711, 650,  13721, 651   
13723, 648,  13729, 650,  13751, 649,  13757, 651,  13759, 656,  13763, 647,  13781, 647,  13789, 653   
13799, 645,  13807, 650,  13829, 652,  13831, 655,  13841, 651,  13859, 646,  13873, 646,  13877, 652   
13879, 648,  13883, 655,  13901, 650,  13903, 653,  13907, 654,  13913, 654,  13921, 652,  13931, 652   
13933, 652,  13963, 651,  13967, 651,  13997, 656,  13999, 657,  14009, 657,  14011, 655,  14029, 657   
14033, 650,  14051, 657,  14057, 659,  14071, 656,  14081, 661,  14083, 652,  14087, 656,  14107, 662   
14143, 660,  14149, 658,  14153, 664,  14159, 660,  14173, 660,  14177, 664,  14197, 660,  14207, 654   
14221, 661,  14243, 658,  14249, 661,  14251, 665,  14281, 665,  14293, 663,  14303, 662,  14321, 660   
14323, 666,  14327, 670,  14341, 667,  14347, 664,  14369, 672,  14387, 672,  14389, 663,  14401, 665   
14407, 669,  14411, 661,  14419, 664,  14423, 671,  14431, 667,  14437, 666,  14447, 672,  14449, 670   
14461, 669,  14479, 670,  14489, 668,  14503, 666,  14519, 671,  14533, 674,  14537, 670,  14543, 668   
14549, 669,  14551, 676,  14557, 669,  14561, 669,  14563, 670,  14591, 670,  14593, 669,  14621, 675   
14627, 673,  14629, 675,  14633, 670,  14639, 676,  14641, 680,  14653, 668,  14657, 671,  14669, 674   
14683, 676,  14699, 676,  14713, 671,  14717, 675,  14723, 673,  14731, 671,  14737, 681,  14741, 672   
14747, 679,  14753, 681,  14759, 676,  14767, 670,  14771, 671,  14779, 675,  14783, 677,  14797, 676   
14813, 684,  14821, 684,  14827, 676,  14831, 677,  14843, 671,  14851, 676,  14867, 679,  14869, 680   
14879, 676,  14887, 676,  14891, 680,  14897, 680,  14923, 681,  14929, 681,  14939, 683,  14947, 680   
14951, 679,  14957, 676,  14969, 685,  14983, 684,  15013, 680,  15017, 680,  15031, 683,  15053, 682   
15061, 682,  15073, 681,  15077, 680,  15083, 679,  15091, 686,  15101, 679,  15107, 685,  15121, 682   
15131, 679,  15137, 682,  15139, 692,  15149, 687,  15161, 688,  15173, 689,  15187, 680,  15193, 680   
15199, 683,  15217, 691,  15227, 687,  15233, 683,  15241, 687,  15259, 689,  15263, 691,  15269, 690   
15271, 687,  15277, 688,  15287, 685,  15289, 684,  15299, 691,  15307, 689,  15313, 693,  15319, 691   
15329, 692,  15331, 688,  15349, 683,  15359, 688,  15361, 685,  15373, 688,  15377, 687,  15383, 690   
15391, 693,  15401, 689,  15413, 696,  15427, 699,  15439, 691,  15443, 691,  15451, 701,  15461, 691   
15467, 690,  15473, 692,  15493, 698,  15497, 696,  15511, 686,  15527, 692,  15541, 691,  15551, 692   
15559, 696,  15569, 693,  15581, 694,  15583, 702,  15601, 698,  15607, 698,  15619, 694,  15625, 691   
15629, 699,  15641, 691,  15643, 695,  15647, 702,  15649, 698,  15661, 698,  15667, 703,  15671, 701   
15679, 698,  15683, 699,  15727, 702,  15731, 697,  15733, 697,  15737, 698,  15739, 705,  15749, 700   
15761, 703,  15767, 698,  15773, 698,  15787, 695,  15791, 703,  15797, 701,  15803, 703,  15809, 700   
15817, 697,  15823, 702,  15859, 709,  15877, 699,  15881, 700,  15887, 707,  15889, 702,  15901, 704   
15907, 709,  15913, 706,  15919, 706,  15923, 703,  15937, 704,  15959, 706,  15971, 706,  15973, 705   
15991, 707,  16001, 708,  16007, 711,  16033, 712,  16057, 706,  16061, 702,  16063, 709,  16067, 707   
16069, 707,  16073, 710,  16087, 710,  16091, 706,  16097, 706,  16103, 709,  16111, 707,  16127, 714   
16129, 710,  16139, 715,  16141, 715,  16183, 710,  16187, 712,  16189, 711,  16193, 716,  16217, 711   
16223, 717,  16229, 710,  16231, 709,  16249, 715,  16253, 710,  16267, 716,  16273, 713,  16301, 706   
16319, 715,  16333, 715,  16339, 719,  16349, 711,  16361, 712,  16363, 715,  16369, 714,  16381, 715   
16384, 718,  16411, 718,  16417, 709,  16421, 718,  16427, 715,  16433, 712,  16447, 715,  16451, 716   
16453, 716,  16477, 715,  16481, 714,  16487, 726,  16493, 719,  16519, 724,  16529, 726,  16547, 723   
16553, 719,  16561, 718,  16567, 717,  16573, 727,  16603, 717,  16607, 717,  16619, 722,  16631, 726   
16633, 719,  16649, 720,  16651, 719,  16657, 725,  16661, 725,  16673, 725,  16691, 727,  16693, 720   
16699, 720,  16703, 729,  16729, 730,  16741, 723,  16747, 725,  16759, 723,  16763, 735,  16787, 731   
16807, 722,  16811, 728,  16823, 726,  16829, 731,  16831, 726,  16843, 726,  16871, 726,  16879, 725   
16883, 723,  16889, 722,  16901, 735,  16903, 729,  16921, 728,  16927, 732,  16931, 727,  16937, 731   
16943, 729,  16963, 732,  16979, 726,  16981, 730,  16987, 729,  16993, 728,  17011, 732,  17021, 734   
17027, 730,  17029, 735,  17033, 732,  17041, 737,  17047, 733,  17053, 729,  17077, 731,  17093, 730   
17099, 732,  17107, 734,  17117, 741,  17123, 732,  17137, 730,  17159, 738,  17161, 733,  17167, 738   
17183, 740,  17189, 735,  17191, 735,  17203, 733,  17207, 734,  17209, 733,  17231, 737,  17239, 742   
 
Table 4. Continue 2 
 
17257, 740,  17291, 736,  17293, 733,  17299, 739,  17317, 740,  17321, 740,  17327, 741,  17333, 737   
17341, 735,  17351, 739,  17359, 742,  17377, 738,  17383, 736,  17387, 741,  17389, 739,  17393, 743   
17401, 739,  17417, 737,  17419, 750,  17431, 742,  17443, 740,  17449, 735,  17467, 739,  17471, 743   
17477, 740,  17483, 738,  17489, 742,  17491, 748,  17497, 742,  17509, 739,  17519, 745,  17539, 735   
17551, 742,  17569, 739,  17573, 740,  17579, 744,  17581, 736,  17597, 742,  17599, 739,  17609, 746   
17623, 747,  17627, 744,  17657, 748,  17659, 751,  17669, 750,  17681, 745,  17683, 749,  17707, 749   
17713, 744,  17729, 755,  17737, 750,  17747, 749,  17749, 753,  17761, 745,  17783, 749,  17789, 746   
17791, 754,  17807, 752,  17827, 751,  17837, 752,  17839, 754,  17851, 755,  17863, 755,  17881, 753   
17891, 754,  17903, 754,  17909, 749,  17911, 753,  17921, 753,  17923, 751,  17929, 746,  17939, 754   
17957, 756,  17959, 748,  17971, 753,  17977, 754,  17981, 759,  17987, 755,  17989, 761,  18013, 752   
18041, 757,  18043, 751,  18047, 755,  18049, 759,  18059, 759,  18061, 758,  18077, 752,  18089, 755   
18097, 755,  18119, 754,  18121, 756,  18127, 758,  18131, 756,  18133, 754,  18143, 763,  18149, 752   
18169, 757,  18181, 758,  18191, 757,  18199, 763,  18211, 758,  18217, 763,  18223, 759,  18229, 756   
18233, 760,  18251, 761,  18253, 762,  18257, 764,  18269, 764,  18287, 764,  18289, 766,  18301, 758   
18307, 761,  18311, 764,  18313, 758,  18329, 760,  18341, 760,  18353, 761,  18367, 762,  18371, 761   
18379, 762,  18397, 768,  18401, 765,  18413, 768,  18427, 767,  18433, 760,  18439, 770,  18443, 778   
18451, 761,  18457, 764,  18461, 765,  18481, 770,  18493, 765,  18503, 766,  18517, 766,  18521, 763   
18523, 768,  18539, 769,  18541, 766,  18553, 771,  18583, 769,  18587, 762,  18593, 770,  18617, 766   
18637, 768,  18661, 767,  18671, 766,  18679, 768,  18691, 760,  18701, 769,  18713, 776,  18719, 769   
18731, 773,  18743, 774,  18749, 772,  18757, 776,  18769, 776,  18773, 778,  18787, 778,  18793, 769   
18797, 774,  18803, 768,  18839, 774,  18859, 769,  18869, 774,  18899, 775,  18911, 778,  18913, 774   
18917, 775,  18919, 774,  18947, 774,  18959, 775,  18973, 776,  18979, 778,  19001, 775,  19009, 771   
19013, 776,  19031, 779,  19037, 773,  19051, 779,  19069, 781,  19073, 781,  19079, 779,  19081, 781   
19087, 778,  19121, 783,  19139, 782,  19141, 779,  19157, 777,  19163, 782,  19181, 783,  19183, 781   
19207, 777,  19211, 780,  19213, 776,  19219, 783,  19231, 784,  19237, 783,  19249, 782,  19259, 783   
19267, 785,  19273, 785,  19289, 783,  19301, 789,  19309, 782,  19319, 785,  19321, 787,  19333, 785   
19373, 788,  19379, 781,  19381, 782,  19387, 786,  19391, 787,  19403, 790,  19417, 790,  19421, 787   
19423, 787,  19427, 786,  19429, 784,  19433, 782,  19441, 785,  19447, 787,  19457, 790,  19463, 788   
19469, 792,  19471, 785,  19477, 792,  19483, 783,  19489, 789,  19501, 788,  19507, 784,  19531, 788   
19541, 788,  19543, 800,  19553, 787,  19559, 794,  19571, 784,  19577, 794,  19583, 790,  19597, 791   
19603, 790,  19609, 793,  19661, 792,  19681, 784,  19683, 795,  19687, 790,  19697, 796,  19699, 794   
19709, 791,  19717, 794,  19727, 794,  19739, 793,  19751, 791,  19753, 794,  19759, 794,  19763, 790   
19777, 791,  19793, 792,  19801, 797,  19813, 800,  19819, 794,  19841, 791,  19843, 797,  19853, 801   
19861, 798,  19867, 808,  19889, 793,  19891, 793,  19913, 799,  19919, 798,  19927, 801,  19937, 806   
19949, 799,  19961, 800,  19963, 800,  19973, 801,  19979, 800,  19991, 805,  19993, 796,  19997, 801   
20011, 805,  20021, 796,  20023, 798,  20029, 799,  20047, 799,  20051, 802,  20063, 793,  20071, 807   
20089, 793,  20101, 804,  20107, 799,  20113, 805,  20117, 805,  20123, 800,  20129, 807,  20143, 809   
20147, 805,  20149, 800,  20161, 804,  20173, 806,  20177, 800,  20183, 801,  20201, 805,  20219, 805   
20231, 803,  20233, 803,  20249, 806,  20261, 802,  20269, 806,  20287, 807,  20297, 805,  20323, 801   
20327, 810,  20333, 808,  20341, 813,  20347, 807,  20353, 805,  20357, 810,  20359, 803,  20369, 805   
20389, 809,  20393, 804,  20399, 806,  20407, 809,  20411, 808,  20431, 815,  20441, 809,  20443, 804   
20477, 811,  20479, 814,  20483, 814,  20507, 810,  20509, 809,  20521, 813,  20533, 815,  20543, 816   
20549, 806,  20551, 816,  20563, 813,  20593, 809,  20599, 816,  20611, 814,  20627, 812,  20639, 812   
20641, 821,  20663, 812,  20681, 817,  20693, 818,  20707, 819,  20717, 811,  20719, 812,  20731, 820   
20743, 817,  20747, 813,  20749, 814,  20753, 811,  20759, 816,  20771, 814,  20773, 815,  20789, 813   
20807, 817,  20809, 814,  20849, 816,  20857, 818,  20873, 821,  20879, 815,  20887, 823,  20897, 810   
20899, 824,  20903, 820,  20921, 825,  20929, 825,  20939, 824,  20947, 822,  20959, 818,  20963, 817   
20981, 819,  20983, 828,  21001, 820,  21011, 818,  21013, 818,  21017, 819,  21019, 827,  21023, 819   
 
Table 4. Continue 3 
 
21031, 817,  21059, 825,  21061, 820,  21067, 826,  21089, 825,  21101, 823,  21107, 828,  21121, 824   
21139, 819,  21143, 825,  21149, 825,  21157, 828,  21163, 825,  21169, 827,  21179, 831,  21187, 826   
21191, 826,  21193, 829,  21211, 831,  21221, 830,  21227, 824,  21247, 828,  21269, 826,  21277, 834   
21283, 830,  21313, 826,  21317, 832,  21319, 829,  21323, 828,  21341, 829,  21347, 830,  21377, 827   
21379, 825,  21383, 830,  21391, 829,  21397, 825,  21401, 831,  21407, 839,  21419, 828,  21433, 836   
21467, 840,  21481, 833,  21487, 834,  21491, 830,  21493, 837,  21499, 835,  21503, 835,  21517, 827   
21521, 833,  21523, 836,  21529, 831,  21557, 844,  21559, 833,  21563, 831,  21569, 828,  21577, 834   
21587, 835,  21589, 834,  21599, 833,  21601, 839,  21611, 835,  21613, 833,  21617, 830,  21647, 838   
21649, 833,  21661, 843,  21673, 830,  21683, 835,  21701, 833,  21713, 838,  21727, 833,  21737, 838   
21739, 830,  21751, 836,  21757, 839,  21767, 839,  21773, 841,  21787, 840,  21799, 843,  21803, 842   
21817, 843,  21821, 833,  21839, 839,  21841, 834,  21851, 847,  21859, 844,  21863, 843,  21871, 847   
21881, 835,  21893, 838,  21911, 840,  21929, 837,  21937, 843,  21943, 842,  21961, 843,  21977, 842   
21991, 847,  21997, 842,  22003, 841,  22013, 839,  22027, 839,  22031, 840,  22037, 849,  22039, 849   
22051, 845,  22063, 849,  22067, 849,  22073, 845,  22079, 849,  22091, 842,  22093, 843,  22109, 851   
22111, 845,  22123, 839,  22129, 845,  22133, 848,  22147, 845,  22153, 843,  22157, 845,  22159, 848   
22171, 848,  22189, 850,  22193, 847,  22201, 847,  22229, 846,  22247, 852,  22259, 850,  22271, 850   
22273, 847,  22277, 843,  22279, 854,  22283, 851,  22291, 855,  22303, 849,  22307, 854,  22343, 851   
22349, 851,  22367, 854,  22369, 850,  22381, 855,  22391, 852,  22397, 854,  22409, 852,  22433, 851   
22441, 854,  22447, 855,  22453, 854,  22469, 856,  22481, 852,  22483, 851,  22501, 853,  22511, 857   
22531, 850,  22541, 852,  22543, 861,  22549, 853,  22567, 856,  22571, 859,  22573, 855,  22613, 855   
22619, 853,  22621, 857,  22637, 852,  22639, 862,  22643, 857,  22651, 863,  22669, 850,  22679, 862   
22691, 859,  22697, 863,  22699, 851,  22709, 863,  22717, 862,  22721, 860,  22727, 857,  22739, 862   
22741, 860,  22751, 860,  22769, 854,  22777, 855,  22783, 859,  22787, 857,  22801, 859,  22807, 859   
22811, 860,  22817, 859,  22853, 856,  22859, 858,  22861, 867,  22871, 861,  22877, 864,  22901, 865   
22907, 861,  22921, 864,  22937, 860,  22943, 865,  22961, 862,  22963, 860,  22973, 867,  22993, 865   
23003, 867,  23011, 863,  23017, 871,  23021, 864,  23027, 866,  23029, 860,  23039, 866,  23041, 865   
23053, 868,  23057, 870,  23059, 866,  23063, 866,  23071, 867,  23081, 865,  23087, 864,  23099, 871   
23117, 870,  23131, 866,  23143, 868,  23159, 866,  23167, 868,  23173, 870,  23189, 875,  23197, 871   
23201, 876,  23203, 863,  23209, 866,  23227, 868,  23251, 870,  23269, 873,  23279, 870,  23291, 875   
23293, 867,  23297, 867,  23311, 867,  23321, 879,  23327, 869,  23333, 872,  23339, 873,  23357, 868   
23369, 863,  23371, 876,  23399, 870,  23417, 871,  23431, 869,  23447, 867,  23459, 881,  23473, 872   
23497, 871,  23509, 876,  23531, 875,  23537, 871,  23539, 871,  23549, 873,  23557, 876,  23561, 881   
23563, 879,  23567, 881,  23581, 874,  23593, 874,  23599, 869,  23603, 873,  23609, 878,  23623, 877   
23627, 875,  23629, 873,  23633, 884,  23663, 872,  23669, 885,  23671, 880,  23677, 878,  23687, 874   
23689, 880,  23719, 882,  23741, 876,  23743, 875,  23747, 872,  23753, 883,  23761, 880,  23767, 878   
23773, 878,  23789, 879,  23801, 885,  23813, 875,  23819, 875,  23827, 884,  23831, 885,  23833, 883   
23857, 882,  23869, 879,  23873, 880,  23879, 875,  23887, 882,  23893, 881,  23899, 881,  23909, 881   
23911, 879,  23917, 886,  23929, 888,  23957, 882,  23971, 879,  23977, 874,  23981, 890,  23993, 886   
24001, 887,  24007, 885,  24019, 889,  24023, 885,  24029, 881,  24043, 884,  24049, 891,  24061, 885   
24071, 891,  24077, 885,  24083, 893,  24091, 892,  24097, 888,  24103, 884,  24107, 887,  24109, 887   
24113, 885,  24121, 883,  24133, 886,  24137, 885,  24151, 887,  24169, 889,  24179, 890,  24181, 892   
24197, 891,  24203, 888,  24223, 894,  24229, 884,  24239, 898,  24247, 888,  24251, 889,  24281, 896   
24317, 895,  24329, 888,  24337, 888,  24359, 892,  24371, 896,  24373, 892,  24379, 893,  24389, 887   
24391, 896,  24407, 896,  24413, 901,  24419, 901,  24421, 891,  24439, 889,  24443, 898,  24469, 893   
24473, 886,  24481, 898,  24499, 892,  24509, 895,  24517, 889,  24527, 893,  24533, 896,  24547, 895   
24551, 893,  24571, 891,  24593, 894,  24611, 895,  24623, 897,  24631, 900,  24649, 896,  24659, 900   
24671, 902,  24677, 897,  24683, 896,  24691, 900,  24697, 901,  24709, 896,  24733, 897,  24749, 902   
24763, 898,  24767, 898,  24781, 905,  24793, 900,  24799, 900,  24809, 896,  24821, 903,  24841, 898   
 
Table 4. Continue 4 
 
24847, 899,  24851, 899,  24859, 901,  24877, 901,  24889, 907,  24907, 901,  24917, 905,  24919, 896   
24923, 904,  24943, 901,  24953, 902,  24967, 905,  24971, 900,  24977, 908,  24979, 904,  24989, 901   
25013, 905,  25031, 906,  25033, 904,  25037, 912,  25057, 902,  25073, 903,  25087, 906,  25097, 916   
25111, 904,  25117, 907,  25121, 904,  25127, 906,  25147, 909,  25153, 911,  25163, 909,  25169, 913   
25171, 904,  25183, 908,  25189, 907,  25219, 910,  25229, 911,  25237, 911,  25243, 910,  25247, 907   
25253, 911,  25261, 906,  25301, 905,  25303, 912,  25307, 908,  25309, 909,  25321, 906,  25339, 907   
25343, 908,  25349, 910,  25357, 913,  25367, 909,  25373, 914,  25391, 909,  25409, 912,  25411, 907   
25423, 910,  25439, 916,  25447, 906,  25453, 918,  25457, 911,  25463, 911,  25469, 923,  25471, 916   
25523, 909,  25537, 920,  25541, 916,  25561, 919,  25577, 917,  25579, 912,  25583, 913,  25589, 920   
25601, 915,  25603, 919,  25609, 919,  25621, 913,  25633, 920,  25639, 916,  25643, 913,  25657, 914   
25667, 914,  25673, 923,  25679, 918,  25693, 921,  25703, 917,  25717, 915,  25733, 919,  25741, 920   
25747, 918,  25759, 918,  25763, 920,  25771, 922,  25793, 918,  25799, 909,  25801, 922,  25819, 923   
25841, 921,  25847, 921,  25849, 925,  25867, 923,  25873, 921,  25889, 918,  25903, 931,  25913, 921   
25919, 928,  25931, 925,  25933, 921,  25939, 918,  25943, 929,  25951, 927,  25969, 923,  25981, 926   
25997, 921,  25999, 924,  26003, 922,  26017, 927,  26021, 925,  26029, 932,  26041, 924,  26053, 930   
26083, 930,  26099, 927,  26107, 931,  26111, 925,  26113, 927,  26119, 927,  26141, 924,  26153, 921   
26161, 930,  26171, 933,  26177, 922,  26183, 925,  26189, 929,  26203, 928,  26209, 928,  26227, 928   
26237, 929,  26249, 930,  26251, 932,  26261, 930,  26263, 929,  26267, 929,  26293, 925,  26297, 932   
26309, 934,  26317, 930,  26321, 935,  26339, 931,  26347, 931,  26357, 931,  26371, 930,  26387, 931   
26393, 930,  26399, 929,  26407, 931,  26417, 931,  26423, 933,  26431, 929,  26437, 928,  26449, 934   
26459, 937,  26479, 933,  26489, 938,  26497, 932,  26501, 930,  26513, 933,  26539, 931,  26557, 942   
26561, 935,  26569, 935,  26573, 931,  26591, 934,  26597, 938,  26627, 938,  26633, 947,  26641, 942   
26647, 938,  26669, 937,  26681, 938,  26683, 937,  26687, 935,  26693, 945,  26699, 942,  26701, 940   
26711, 946,  26713, 936,  26717, 935,  26723, 945,  26729, 938,  26731, 939,  26737, 946,  26759, 932   
26777, 940,  26783, 942,  26801, 942,  26813, 937,  26821, 938,  26833, 937,  26839, 941,  26849, 941   
26861, 940,  26863, 942,  26879, 945,  26881, 938,  26891, 942,  26893, 947,  26903, 945,  26921, 944   
26927, 944,  26947, 934,  26951, 938,  26953, 944,  26959, 944,  26981, 943,  26987, 943,  26993, 943   
27011, 945,  27017, 940,  27031, 943,  27043, 945,  27059, 945,  27061, 942,  27067, 943,  27073, 945   
27077, 947,  27091, 946,  27103, 947,  27107, 950,  27109, 950,  27127, 946,  27143, 947,  27179, 948   
27191, 947,  27197, 950,  27211, 954,  27239, 953,  27241, 951,  27253, 952,  27259, 950,  27271, 949   
27277, 956,  27281, 952,  27283, 948,  27299, 949,  27329, 954,  27337, 956,  27361, 955,  27367, 958   
27397, 951,  27407, 949,  27409, 949,  27427, 956,  27431, 951,  27437, 950,  27449, 945,  27457, 958   
27479, 957,  27481, 956,  27487, 953,  27509, 955,  27527, 952,  27529, 958,  27539, 958,  27541, 956   
27551, 964,  27581, 951,  27583, 957,  27611, 954,  27617, 958,  27631, 954,  27647, 953,  27653, 951   
27673, 952,  27689, 964,  27691, 960,  27697, 960,  27701, 963,  27733, 960,  27737, 956,  27739, 959   
27743, 953,  27749, 957,  27751, 962,  27763, 959,  27767, 962,  27773, 957,  27779, 967,  27791, 959   
27793, 958,  27799, 958,  27803, 959,  27809, 965,  27817, 965,  27823, 964,  27827, 961,  27847, 955   
27851, 961,  27883, 962,  27889, 959,  27893, 961,  27901, 964,  27917, 953,  27919, 963,  27941, 957   
27943, 967,  27947, 956,  27953, 961,  27961, 960,  27967, 959,  27983, 967,  27997, 965,  28001, 956   
28019, 961,  28027, 963,  28031, 963,  28051, 962,  28057, 964,  28069, 973,  28081, 961,  28087, 966   
28097, 958,  28099, 963,  28109, 962,  28111, 966,  28123, 966,  28151, 968,  28163, 961,  28181, 969   
28183, 962,  28201, 971,  28211, 970,  28219, 964,  28229, 967,  28277, 968,  28279, 965,  28283, 963   
28289, 967,  28297, 964,  28307, 969,  28309, 969,  28319, 969,  28349, 964,  28351, 972,  28387, 972   
28393, 972,  28403, 967,  28409, 973,  28411, 968,  28429, 969,  28433, 970,  28439, 970,  28447, 978   
28463, 972,  28477, 968,  28493, 976,  28499, 968,  28513, 972,  28517, 972,  28537, 975,  28541, 980   
28547, 975,  28549, 977,  28559, 972,  28561, 975,  28571, 978,  28573, 974,  28579, 971,  28591, 977   
28597, 970,  28603, 973,  28607, 975,  28619, 974,  28621, 974,  28627, 979,  28631, 972,  28643, 977   
28649, 972,  28657, 977,  28661, 974,  28663, 986,  28669, 981,  28687, 972,  28697, 975,  28703, 983   
 
Table 4. Continue 5 
 
28711, 974,  28723, 972,  28729, 973,  28751, 981,  28753, 981,  28759, 980,  28771, 976,  28789, 984   
28793, 986,  28807, 976,  28813, 982,  28817, 982,  28837, 973,  28843, 977,  28859, 985,  28867, 976   
28871, 976,  28879, 982,  28901, 980,  28909, 983,  28921, 980,  28927, 982,  28933, 981,  28949, 979   
28961, 986,  28979, 979,  29009, 981,  29017, 982,  29021, 988,  29023, 979,  29027, 975,  29033, 982   
29059, 984,  29063, 979,  29077, 983,  29101, 984,  29123, 987,  29129, 985,  29131, 978,  29137, 989   
29147, 985,  29153, 986,  29167, 980,  29173, 987,  29179, 981,  29191, 987,  29201, 991,  29207, 984   
29209, 987,  29221, 986,  29231, 987,  29243, 980,  29251, 990,  29269, 987,  29287, 994,  29297, 991   
29303, 992,  29311, 989,  29327, 987,  29333, 986,  29339, 989,  29347, 988,  29363, 986,  29383, 989   
29387, 989,  29389, 986,  29399, 990,  29401, 993,  29411, 990,  29423, 996,  29429, 993,  29437, 990   
29443, 987,  29453, 993,  29473, 985,  29483, 992,  29501, 986,  29527, 992,  29531, 998,  29537, 991   
29567, 990,  29569, 998,  29573, 992,  29581, 992,  29587, 989,  29599, 996,  29611, 993,  29629, 996   
29633, 993,  29641, 990,  29663, 990,  29669, 994,  29671, 994,  29683, 1002,  29717, 990,  29723, 992   
29741, 997,  29753, 993,  29759, 994,  29761, 993,  29789, 1001,  29791, 996,  29803, 998,  29819, 1003   
29833, 999,  29837, 1000,  29851, 993,  29863, 1005,  29867, 997,  29873, 998,  29879, 1001,  29881, 996   
29917, 1001,  29921, 997,  29927, 1009,  29929, 997,  29947, 995,  29959, 997,  29983, 1006,  29989, 1000   
30011, 1002,  30013, 1000,  30029, 1006,  30047, 1004,  30059, 1000,  30071, 1002,  30089, 1002,  30091, 996   
30097, 1003,  30103, 1000,  30109, 1010,  30113, 1006,  30119, 1001,  30133, 1004,  30137, 1006,  30139, 1002   
30161, 1011,  30169, 996,  30181, 1005,  30187, 1003,  30197, 998,  30203, 1002,  30211, 998,  30223, 1003   
30241, 995,  30253, 1007,  30259, 1006,  30269, 1004,  30271, 1003,  30293, 1007,  30307, 1009,  30313, 1002   
30319, 1004,  30323, 1005,  30341, 1009,  30347, 1012,  30367, 1006,  30389, 1006,  30391, 1009,  30403, 1007   
30427, 1005,  30431, 1015,  30449, 1004,  30467, 1004,  30469, 1013,  30491, 1013,  30493, 1011,  30497, 1009   
30509, 1011,  30517, 1011,  30529, 1014,  30539, 1008,  30553, 1012,  30557, 1016,  30559, 1015,  30577, 1011   
30593, 1013,  30631, 1017,  30637, 1009,  30643, 1010,  30649, 1003,  30661, 1016,  30671, 1013,  30677, 1015   
30689, 1004,  30697, 1015,  30703, 1010,  30707, 1014,  30713, 1015,  30727, 1015,  30757, 1017,  30763, 1013   
30773, 1015,  30781, 1006,  30803, 1018,  30809, 1018,  30817, 1021,  30829, 1013,  30839, 1014,  30841, 1018   
30851, 1018,  30853, 1018,  30859, 1009,  30869, 1015,  30871, 1012,  30881, 1017,  30893, 1014,  30911, 1020   
30931, 1012,  30937, 1018,  30941, 1015,  30949, 1016,  30971, 1020,  30977, 1016,  30983, 1018,  31013, 1016   
31019, 1014,  31033, 1026,  31039, 1023,  31051, 1021,  31063, 1020,  31069, 1021,  31079, 1021,  31081, 1024   
31091, 1021,  31121, 1022,  31123, 1014,  31139, 1033,  31147, 1023,  31151, 1024,  31153, 1015,  31159, 1022   
31177, 1025,  31181, 1018,  31183, 1019,  31189, 1023,  31193, 1023,  31219, 1024,  31223, 1028,  31231, 1025   
31237, 1023,  31247, 1021,  31249, 1019,  31253, 1022,  31259, 1017,  31267, 1026,  31271, 1018,  31277, 1020   
31307, 1025,  31319, 1021,  31321, 1021,  31327, 1025,  31333, 1030,  31337, 1026,  31357, 1027,  31379, 1029   
31387, 1028,  31391, 1023,  31393, 1030,  31397, 1028,  31469, 1034,  31477, 1028,  31481, 1028,  31489, 1027   
31511, 1029,  31513, 1030,  31517, 1025,  31531, 1031,  31541, 1033,  31543, 1031,  31547, 1033,  31567, 1032   
31573, 1034,  31583, 1030,  31601, 1028,  31607, 1035,  31627, 1024,  31643, 1025,  31649, 1030,  31657, 1030   
31663, 1037,  31667, 1032,  31687, 1033,  31699, 1033,  31721, 1036,  31723, 1028,  31727, 1033,  31729, 1034   
31741, 1030,  31751, 1030,  31769, 1033,  31771, 1034,  31793, 1035,  31799, 1038,  31817, 1037,  31847, 1036   
31849, 1038,  31859, 1038,  31873, 1033,  31883, 1039,  31891, 1038,  31907, 1042,  31957, 1034,  31963, 1040   
31973, 1035,  31981, 1032,  31991, 1039,  32003, 1037,  32009, 1033,  32027, 1036,  32029, 1036,  32041, 1040   
32051, 1033,  32057, 1040,  32059, 1045,  32063, 1036,  32069, 1042,  32077, 1041,  32083, 1042,  32089, 1037   
32099, 1044,  32117, 1042,  32119, 1043,  32141, 1038,  32143, 1039,  32159, 1038,  32173, 1044,  32183, 1040   
32189, 1041,  32191, 1044,  32203, 1038,  32213, 1033,  32233, 1034,  32237, 1034,  32251, 1038,  32257, 1040   
32261, 1039,  32297, 1040,  32299, 1040,  32303, 1035,  32309, 1043,  32321, 1041,  32323, 1040,  32327, 1039   
32341, 1037,  32353, 1041,  32359, 1052,  32363, 1044,  32369, 1044,  32371, 1042,  32377, 1048,  32381, 1051   
32401, 1044,  32411, 1050,  32413, 1048,  32423, 1048,  32429, 1042,  32441, 1051,  32443, 1052,  32467, 1045   
32479, 1047,  32491, 1042,  32497, 1049,  32503, 1044,  32507, 1045,  32531, 1050,  32533, 1047,  32537, 1049   
32561, 1056,  32563, 1051,  32569, 1050,  32573, 1046,  32579, 1046,  32587, 1042,  32603, 1038,  32609, 1052   
32611, 1049,  32621, 1046,  32633, 1046,  32647, 1050,  32653, 1055,  32687, 1046,  32693, 1052,  32707, 1053   
 
Table 4. Continue 6 
 
32713, 1055,  32717, 1049,  32719, 1048,  32749, 1046,  32761, 1055,  32768, 1048,  32771, 1045,  32779, 1035   
32783, 1046,  32789, 1053,  32797, 1050,  32801, 1050,  32803, 1055,  32831, 1053,  32833, 1048,  32839, 1056   
32843, 1054,  32869, 1054,  32887, 1051,  32909, 1052,  32911, 1056,  32917, 1052,  32933, 1056,  32939, 1055   
32941, 1059,  32957, 1052,  32969, 1059,  32971, 1055,  32983, 1061,  32987, 1050,  32993, 1054,  32999, 1052   
33013, 1061,  33023, 1058,  33029, 1053,  33037, 1056,  33049, 1056,  33053, 1058,  33071, 1059,  33073, 1054   
33083, 1056,  33091, 1056,  33107, 1060,  33113, 1051,  33119, 1063,  33149, 1060,  33151, 1060,  33161, 1066   
33179, 1063,  33181, 1054,  33191, 1059,  33199, 1054,  33203, 1059,  33211, 1059,  33223, 1055,  33247, 1054   
33287, 1062,  33289, 1062,  33301, 1062,  33311, 1058,  33317, 1061,  33329, 1057,  33331, 1061,  33343, 1060   
33347, 1063,  33349, 1061,  33353, 1063,  33359, 1061,  33377, 1059,  33391, 1062,  33403, 1061,  33409, 1071   
33413, 1055,  33427, 1064,  33457, 1068,  33461, 1059,  33469, 1057,  33479, 1061,  33487, 1070,  33493, 1060   
33503, 1069,  33521, 1066,  33529, 1060,  33533, 1057,  33547, 1064,  33563, 1060,  33569, 1064,  33577, 1064   
33581, 1068,  33587, 1058,  33589, 1066,  33599, 1064,  33601, 1059,  33613, 1068,  33617, 1060,  33619, 1063   
33623, 1070,  33629, 1067,  33637, 1058,  33641, 1071,  33647, 1069,  33679, 1066,  33703, 1074,  33713, 1065   
33721, 1068,  33739, 1069,  33749, 1069,  33751, 1065,  33757, 1070,  33767, 1062,  33769, 1067,  33773, 1071   
33791, 1069,  33797, 1068,  33809, 1069,  33811, 1072,  33827, 1066,  33829, 1065,  33851, 1075,  33857, 1067   
33863, 1064,  33871, 1075,  33889, 1070,  33893, 1062,  33911, 1065,  33923, 1073,  33931, 1072,  33937, 1072   
33941, 1068,  33961, 1073,  33967, 1071,  33997, 1071,  34019, 1070,  34031, 1079,  34033, 1076,  34039, 1069   
34057, 1076,  34061, 1074,  34123, 1066,  34127, 1082,  34129, 1080,  34141, 1076,  34147, 1073,  34157, 1069   
34159, 1081,  34171, 1082,  34183, 1073,  34211, 1078,  34213, 1076,  34217, 1078,  34231, 1082,  34253, 1079   
34259, 1077,  34261, 1077,  34267, 1073,  34273, 1073,  34283, 1082,  34297, 1080,  34301, 1073,  34303, 1071   
34313, 1078,  34319, 1080,  34327, 1075,  34337, 1082,  34351, 1075,  34361, 1081,  34367, 1085,  34369, 1084   
34381, 1072,  34403, 1083,  34421, 1075,  34429, 1081,  34439, 1079,  34457, 1067,  34469, 1078,  34471, 1080   
34483, 1081,  34487, 1083,  34499, 1075,  34501, 1083,  34511, 1076,  34513, 1080,  34519, 1080,  34537, 1079   
34543, 1083,  34549, 1073,  34583, 1070,  34589, 1083,  34591, 1086,  34603, 1086,  34607, 1086,  34613, 1086   
34631, 1079,  34649, 1087,  34651, 1085,  34667, 1087,  34673, 1085,  34679, 1084,  34687, 1082,  34693, 1090   
34703, 1087,  34721, 1084,  34729, 1087,  34739, 1090,  34747, 1086,  34757, 1078,  34759, 1086,  34763, 1090   
34781, 1085,  34807, 1088,  34819, 1081,  34841, 1090,  34843, 1088,  34847, 1093,  34849, 1088,  34871, 1084   
34877, 1088,  34883, 1082,  34897, 1086,  34913, 1082,  34919, 1083,  34939, 1091,  34949, 1088,  34961, 1085   
34963, 1089,  34981, 1083,  35023, 1094,  35027, 1099,  35051, 1093,  35053, 1088,  35059, 1090,  35069, 1090   
35081, 1089,  35083, 1089,  35089, 1087,  35099, 1096,  35107, 1086,  35111, 1095,  35117, 1097,  35129, 1090   
35141, 1082,  35149, 1093,  35153, 1088,  35159, 1097,  35171, 1087,  35201, 1092,  35221, 1092,  35227, 1092   
35251, 1093,  35257, 1099,  35267, 1095,  35279, 1092,  35281, 1097,  35291, 1104,  35311, 1096,  35317, 1094   
35323, 1101,  35327, 1098,  35339, 1100,  35353, 1092,  35363, 1102,  35381, 1093,  35393, 1094,  35401, 1090   
35407, 1106,  35419, 1098,  35423, 1092,  35437, 1094,  35447, 1092,  35449, 1094,  35461, 1101,  35491, 1094   
35507, 1101,  35509, 1094,  35521, 1094,  35527, 1103,  35531, 1104,  35533, 1099,  35537, 1099,  35543, 1098   
35569, 1095,  35573, 1105,  35591, 1105,  35593, 1097,  35597, 1106,  35603, 1098,  35617, 1102,  35671, 1102   
35677, 1100,  35729, 1106,  35731, 1106,  35747, 1098,  35753, 1105,  35759, 1098,  35771, 1101,  35797, 1102   
35801, 1101,  35803, 1103,  35809, 1106,  35831, 1101,  35837, 1107,  35839, 1103,  35851, 1093,  35863, 1102   
35869, 1097,  35879, 1103,  35897, 1104,  35899, 1108,  35911, 1109,  35923, 1110,  35933, 1105,  35951, 1108   
35963, 1108,  35969, 1106,  35977, 1100,  35983, 1103,  35993, 1108,  35999, 1106,  36007, 1103,  36011, 1101   
36013, 1101,  36017, 1108,  36037, 1099,  36061, 1108,  36067, 1106,  36073, 1111,  36083, 1110,  36097, 1117   
36107, 1110,  36109, 1103,  36131, 1114,  36137, 1108,  36151, 1108,  36161, 1104,  36187, 1116,  36191, 1101   
36209, 1114,  36217, 1107,  36229, 1111,  36241, 1110,  36251, 1111,  36263, 1110,  36269, 1110,  36277, 1111   
36293, 1109,  36299, 1108,  36307, 1115,  36313, 1104,  36319, 1107,  36341, 1114,  36343, 1107,  36353, 1117   
36373, 1115,  36383, 1120,  36389, 1108,  36433, 1110,  36451, 1120,  36457, 1119,  36467, 1115,  36469, 1116   
36473, 1116,  36479, 1116,  36481, 1114,  36493, 1120,  36497, 1115,  36523, 1112,  36527, 1112,  36529, 1118   
36541, 1114,  36551, 1114,  36559, 1110,  36563, 1114,  36571, 1114,  36583, 1114,  36587, 1124,  36599, 1115   
36607, 1111,  36629, 1113,  36637, 1118,  36643, 1120,  36653, 1119,  36671, 1122,  36677, 1123,  36683, 1116   
 
Table 4. Continue 7 
 
36691, 1118,  36697, 1120,  36709, 1116,  36713, 1118,  36721, 1128,  36739, 1121,  36749, 1115,  36761, 1120   
36767, 1116,  36779, 1126,  36781, 1118,  36787, 1122,  36791, 1126,  36793, 1121,  36809, 1131,  36821, 1127   
36833, 1122,  36847, 1125,  36857, 1122,  36871, 1111,  36877, 1123,  36887, 1127,  36899, 1123,  36901, 1120   
36913, 1122,  36919, 1123,  36923, 1117,  36929, 1125,  36931, 1127,  36943, 1127,  36947, 1114,  36973, 1122   
36979, 1121,  36997, 1128,  37003, 1121,  37013, 1123,  37019, 1127,  37021, 1125,  37039, 1121,  37049, 1117   
37057, 1125,  37061, 1138,  37087, 1125,  37097, 1124,  37117, 1121,  37123, 1127,  37139, 1123,  37159, 1126   
37171, 1127,  37181, 1128,  37189, 1121,  37199, 1132,  37201, 1127,  37217, 1127,  37223, 1127,  37243, 1136   
37249, 1127,  37253, 1127,  37273, 1131,  37277, 1128,  37307, 1125,  37309, 1132,  37313, 1125,  37321, 1130   
37337, 1130,  37339, 1128,  37357, 1128,  37361, 1132,  37363, 1131,  37369, 1124,  37379, 1129,  37397, 1135   
37409, 1124,  37423, 1128,  37441, 1134,  37447, 1123,  37463, 1136,  37483, 1127,  37489, 1132,  37493, 1131   
37501, 1137,  37507, 1137,  37511, 1135,  37517, 1135,  37529, 1129,  37537, 1128,  37547, 1126,  37549, 1133   
37561, 1135,  37567, 1125,  37571, 1137,  37573, 1135,  37579, 1130,  37589, 1132,  37591, 1138,  37607, 1134   
37619, 1127,  37633, 1127,  37643, 1133,  37649, 1128,  37657, 1142,  37663, 1135,  37691, 1136,  37693, 1129   
37699, 1130,  37717, 1134,  37747, 1136,  37781, 1142,  37783, 1135,  37799, 1137,  37811, 1140,  37813, 1137   
37831, 1140,  37847, 1144,  37853, 1143,  37861, 1131,  37871, 1142,  37879, 1134,  37889, 1132,  37897, 1137   
37907, 1143,  37951, 1141,  37957, 1137,  37963, 1139,  37967, 1139,  37987, 1140,  37991, 1133,  37993, 1144   
37997, 1142,  38011, 1139,  38039, 1149,  38047, 1141,  38053, 1138,  38069, 1136,  38083, 1148,  38113, 1141   
38119, 1138,  38149, 1143,  38153, 1141,  38167, 1137,  38177, 1148,  38183, 1144,  38189, 1149,  38197, 1144   
38201, 1142,  38219, 1156,  38231, 1134,  38237, 1143,  38239, 1143,  38261, 1145,  38273, 1152,  38281, 1151   
38287, 1146,  38299, 1137,  38303, 1145,  38317, 1141,  38321, 1143,  38327, 1150,  38329, 1142,  38333, 1141   
38351, 1148,  38371, 1148,  38377, 1143,  38393, 1137,  38431, 1148,  38447, 1144,  38449, 1145,  38453, 1147   
38459, 1150,  38461, 1144,  38501, 1141,  38543, 1153,  38557, 1152,  38561, 1153,  38567, 1145,  38569, 1159   
38593, 1158,  38603, 1157,  38609, 1152,  38611, 1148,  38629, 1141,  38639, 1141,  38651, 1151,  38653, 1148   
38669, 1139,  38671, 1149,  38677, 1151,  38693, 1147,  38699, 1156,  38707, 1154,  38711, 1156,  38713, 1154   
38723, 1150,  38729, 1152,  38737, 1149,  38747, 1154,  38749, 1153,  38767, 1151,  38783, 1156,  38791, 1144   
38803, 1154,  38809, 1158,  38821, 1154,  38833, 1156,  38839, 1150,  38851, 1154,  38861, 1154,  38867, 1152   
38873, 1155,  38891, 1159,  38903, 1151,  38917, 1151,  38921, 1159,  38923, 1158,  38933, 1154,  38953, 1158   
38959, 1155,  38971, 1157,  38977, 1159,  38993, 1152,  39019, 1162,  39023, 1155,  39041, 1160,  39043, 1160   
39047, 1153,  39079, 1164,  39089, 1159,  39097, 1159,  39103, 1155,  39107, 1163,  39113, 1157,  39119, 1156   
39133, 1157,  39139, 1157,  39157, 1160,  39161, 1151,  39163, 1158,  39181, 1158,  39191, 1162,  39199, 1162   
39209, 1156,  39217, 1154,  39227, 1160,  39229, 1161,  39233, 1156,  39239, 1162,  39241, 1162,  39251, 1161   
39293, 1162,  39301, 1159,  39313, 1165,  39317, 1163,  39323, 1160,  39341, 1156,  39343, 1162,  39359, 1160   
39367, 1160,  39371, 1159,  39373, 1163,  39383, 1160,  39397, 1163,  39409, 1156,  39419, 1169,  39439, 1157   
39443, 1163,  39451, 1162,  39461, 1163,  39499, 1160,  39503, 1171,  39509, 1163,  39511, 1160,  39521, 1161   
39541, 1164,  39551, 1159,  39563, 1171,  39569, 1171,  39581, 1169,  39601, 1174,  39607, 1172,  39619, 1163   
39623, 1171,  39631, 1171,  39659, 1171,  39667, 1170,  39671, 1163,  39679, 1163,  39703, 1169,  39709, 1171   
39719, 1166,  39727, 1172,  39733, 1166,  39749, 1169,  39761, 1169,  39769, 1164,  39779, 1168,  39791, 1168   
39799, 1175,  39821, 1170,  39827, 1167,  39829, 1167,  39839, 1168,  39841, 1165,  39847, 1182,  39857, 1165   
39863, 1165,  39869, 1168,  39877, 1173,  39883, 1172,  39887, 1171,  39901, 1175,  39929, 1172,  39937, 1176   
39953, 1173,  39971, 1171,  39979, 1173,  39983, 1169,  39989, 1173,  40009, 1168,  40013, 1171,  40031, 1167   
40037, 1177,  40039, 1178,  40063, 1175,  40087, 1177,  40093, 1174,  40099, 1174,  40111, 1167,  40123, 1172   
40127, 1171,  40129, 1172,  40151, 1174,  40153, 1174,  40163, 1179,  40169, 1178,  40177, 1179,  40189, 1171   
40193, 1176,  40213, 1172,  40231, 1169,  40237, 1175,  40241, 1179,  40253, 1174,  40277, 1174,  40283, 1181   
40289, 1181,  40343, 1179,  40351, 1176,  40357, 1178,  40361, 1172,  40387, 1178,  40423, 1181,  40427, 1179   
40429, 1179,  40433, 1182,  40459, 1179,  40471, 1176,  40483, 1173,  40487, 1174,  40493, 1181,  40499, 1184   
40507, 1181,  40519, 1184,  40529, 1173,  40531, 1183,  40543, 1179,  40559, 1181,  40577, 1181,  40583, 1181   
40591, 1187,  40597, 1184,  40609, 1185,  40627, 1180,  40637, 1186,  40639, 1174,  40693, 1182,  40697, 1181   
40699, 1181,  40709, 1188,  40739, 1180,  40751, 1192,  40759, 1186,  40763, 1183,  40771, 1176,  40787, 1184   
 
Table 4. Continue 8 
 
40801, 1187,  40813, 1183,  40819, 1184,  40823, 1186,  40829, 1192,  40841, 1188,  40847, 1194,  40849, 1187   
40853, 1184,  40867, 1187,  40879, 1186,  40883, 1187,  40897, 1187,  40903, 1191,  40927, 1188,  40933, 1193   
40939, 1185,  40949, 1191,  40961, 1183,  40973, 1183,  40993, 1188,  41011, 1190,  41017, 1184,  41023, 1192   
41039, 1187,  41047, 1192,  41051, 1186,  41057, 1189,  41077, 1190,  41081, 1199,  41113, 1195,  41117, 1190   
41131, 1190,  41141, 1190,  41143, 1199,  41149, 1193,  41161, 1190,  41177, 1191,  41179, 1188,  41183, 1186   
41189, 1185,  41201, 1193,  41203, 1195,  41213, 1183,  41221, 1196,  41227, 1197,  41231, 1189,  41233, 1188   
41243, 1193,  41257, 1199,  41263, 1195,  41269, 1192,  41281, 1191,  41299, 1195,  41333, 1193,  41341, 1194   
41351, 1199,  41357, 1190,  41381, 1197,  41387, 1198,  41389, 1196,  41399, 1195,  41411, 1204,  41413, 1193   
41443, 1188,  41453, 1187,  41467, 1196,  41479, 1191,  41491, 1196,  41507, 1197,  41513, 1194,  41519, 1191   
41521, 1195,  41539, 1196,  41543, 1198,  41549, 1190,  41579, 1197,  41593, 1196,  41597, 1202,  41603, 1195   
41609, 1198,  41611, 1206,  41617, 1198,  41621, 1198,  41627, 1199,  41641, 1199,  41647, 1204,  41651, 1203   
41659, 1208,  41669, 1200,  41681, 1203,  41687, 1197,  41719, 1198,  41729, 1203,  41737, 1199,  41759, 1200   
41761, 1203,  41771, 1200,  41777, 1201,  41801, 1200,  41809, 1191,  41813, 1198,  41843, 1205,  41849, 1198   
41851, 1201,  41863, 1205,  41879, 1208,  41887, 1197,  41893, 1206,  41897, 1205,  41903, 1198,  41911, 1196   
41927, 1206,  41941, 1201,  41947, 1203,  41953, 1203,  41957, 1204,  41959, 1209,  41969, 1199,  41981, 1205   
41983, 1206,  41999, 1201,  42013, 1207,  42017, 1197,  42019, 1202,  42023, 1199,  42043, 1207,  42061, 1204   
42071, 1205,  42073, 1212,  42083, 1202,  42089, 1211,  42101, 1206,  42131, 1208,  42139, 1213,  42157, 1199   
42169, 1209,  42179, 1198,  42181, 1204,  42187, 1203,  42193, 1208,  42197, 1204,  42209, 1208,  42221, 1209   
42223, 1207,  42227, 1201,  42239, 1208,  42257, 1211,  42281, 1206,  42283, 1211,  42293, 1208,  42299, 1214   
42307, 1212,  42323, 1204,  42331, 1213,  42337, 1207,  42349, 1210,  42359, 1209,  42373, 1214,  42379, 1208   
42391, 1212,  42397, 1213,  42403, 1212,  42407, 1205,  42409, 1201,  42433, 1205,  42437, 1211,  42443, 1213   
42451, 1211,  42457, 1209,  42461, 1205,  42463, 1208,  42467, 1209,  42473, 1210,  42487, 1212,  42491, 1213   
42499, 1216,  42509, 1212,  42533, 1214,  42557, 1211,  42569, 1220,  42571, 1207,  42577, 1210,  42589, 1213   
42611, 1213,  42641, 1214,  42643, 1215,  42649, 1213,  42667, 1214,  42677, 1215,  42683, 1214,  42689, 1213   
42697, 1208,  42701, 1223,  42703, 1210,  42709, 1213,  42719, 1222,  42727, 1209,  42737, 1215,  42743, 1216   
42751, 1220,  42767, 1212,  42773, 1219,  42787, 1220,  42793, 1212,  42797, 1217,  42821, 1221,  42829, 1214   
42839, 1218,  42841, 1220,  42853, 1219,  42859, 1217,  42863, 1222,  42899, 1223,  42901, 1217,  42923, 1215   
42929, 1214,  42937, 1217,  42943, 1216,  42953, 1223,  42961, 1225,  42967, 1219,  42979, 1228,  42989, 1220   
43003, 1218,  43013, 1215,  43019, 1218,  43037, 1214,  43049, 1223,  43051, 1216,  43063, 1228,  43067, 1227   
43093, 1216,  43103, 1217,  43117, 1213,  43133, 1233,  43151, 1220,  43159, 1223,  43177, 1224,  43189, 1219   
43201, 1224,  43207, 1218,  43223, 1220,  43237, 1219,  43261, 1222,  43271, 1225,  43283, 1222,  43291, 1225   
43313, 1218,  43319, 1224,  43321, 1229,  43331, 1226,  43391, 1220,  43397, 1223,  43399, 1222,  43403, 1224   
43411, 1231,  43427, 1223,  43441, 1227,  43451, 1226,  43457, 1226,  43481, 1223,  43487, 1223,  43499, 1227   
43517, 1225,  43541, 1227,  43543, 1230,  43573, 1226,  43577, 1227,  43579, 1235,  43591, 1234,  43597, 1224   
43607, 1222,  43609, 1232,  43613, 1242,  43627, 1229,  43633, 1233,  43649, 1225,  43651, 1226,  43661, 1233   
43669, 1236,  43691, 1232,  43711, 1236,  43717, 1223,  43721, 1230,  43753, 1233,  43759, 1226,  43777, 1231   
43781, 1224,  43783, 1235,  43787, 1236,  43789, 1236,  43793, 1229,  43801, 1226,  43853, 1234,  43867, 1235   
43889, 1233,  43891, 1234,  43913, 1236,  43933, 1235,  43943, 1228,  43951, 1231,  43961, 1232,  43963, 1234   
43969, 1230,  43973, 1231,  43987, 1235,  43991, 1236,  43997, 1241,  44017, 1238,  44021, 1241,  44027, 1233   
44029, 1238,  44041, 1240,  44053, 1238,  44059, 1239,  44071, 1242,  44087, 1236,  44089, 1235,  44101, 1237   
44111, 1242,  44119, 1234,  44123, 1242,  44129, 1235,  44131, 1235,  44159, 1238,  44171, 1235,  44179, 1237   
44189, 1242,  44201, 1234,  44203, 1234,  44207, 1236,  44221, 1239,  44249, 1243,  44257, 1245,  44263, 1240   
44267, 1241,  44269, 1243,  44273, 1242,  44279, 1238,  44281, 1241,  44293, 1239,  44351, 1247,  44357, 1237   
44371, 1245,  44381, 1249,  44383, 1241,  44389, 1244,  44417, 1238,  44449, 1237,  44453, 1243,  44483, 1243   
44491, 1247,  44497, 1244,  44501, 1244,  44507, 1251,  44519, 1237,  44521, 1245,  44531, 1238,  44533, 1243   
44537, 1239,  44543, 1252,  44549, 1245,  44563, 1246,  44579, 1248,  44587, 1246,  44617, 1248,  44621, 1244   
44623, 1242,  44633, 1243,  44641, 1245,  44647, 1240,  44651, 1246,  44657, 1245,  44683, 1241,  44687, 1246   
44699, 1244,  44701, 1249,  44711, 1250,  44729, 1243,  44741, 1248,  44753, 1254,  44771, 1246,  44773, 1238   
 
Table 4. Continue 9 
 
44777, 1253,  44789, 1243,  44797, 1250,  44809, 1245,  44819, 1256,  44839, 1247,  44843, 1237,  44851, 1245   
44867, 1249,  44879, 1255,  44887, 1253,  44893, 1255,  44909, 1245,  44917, 1250,  44927, 1249,  44939, 1256   
44953, 1251,  44959, 1246,  44963, 1255,  44971, 1242,  44983, 1248,  44987, 1251,  45007, 1250,  45013, 1253   
45053, 1251,  45061, 1247,  45077, 1251,  45083, 1259,  45119, 1254,  45121, 1254,  45127, 1245,  45131, 1256   
45137, 1251,  45139, 1250,  45161, 1264,  45179, 1254,  45181, 1256,  45191, 1258,  45197, 1258,  45233, 1258   
45247, 1252,  45259, 1267,  45263, 1256,  45281, 1262,  45289, 1259,  45293, 1263,  45307, 1255,  45317, 1264   
45319, 1254,  45329, 1255,  45337, 1254,  45341, 1254,  45343, 1254,  45361, 1252,  45377, 1254,  45389, 1250   
45403, 1256,  45413, 1251,  45427, 1256,  45433, 1249,  45439, 1256,  45481, 1262,  45491, 1255,  45497, 1258   
45503, 1257,  45523, 1249,  45533, 1265,  45541, 1252,  45553, 1259,  45557, 1258,  45569, 1252,  45587, 1267   
45589, 1258,  45599, 1261,  45613, 1261,  45631, 1271,  45641, 1266,  45659, 1255,  45667, 1261,  45673, 1261   
45677, 1261,  45691, 1251,  45697, 1269,  45707, 1265,  45737, 1260,  45751, 1260,  45757, 1263,  45763, 1259   
45767, 1262,  45779, 1257,  45817, 1258,  45821, 1265,  45823, 1267,  45827, 1264,  45833, 1264,  45841, 1265   
45853, 1264,  45863, 1266,  45869, 1262,  45887, 1269,  45893, 1265,  45943, 1267,  45949, 1274,  45953, 1263   
45959, 1272,  45971, 1262,  45979, 1260,  45989, 1272,  46021, 1265,  46027, 1264,  46049, 1267,  46051, 1268   
46061, 1264,  46073, 1267,  46091, 1263,  46093, 1265,  46099, 1269,  46103, 1270,  46133, 1275,  46141, 1271   
46147, 1271,  46153, 1264,  46171, 1272,  46181, 1267,  46183, 1270,  46187, 1272,  46199, 1272,  46219, 1268   
46229, 1267,  46237, 1272,  46261, 1264,  46271, 1264,  46273, 1273,  46279, 1271,  46301, 1273,  46307, 1267   
46309, 1269,  46327, 1268,  46337, 1271,  46349, 1267,  46351, 1271,  46381, 1274,  46399, 1271,  46411, 1272   
46439, 1265,  46441, 1273,  46447, 1267,  46451, 1267,  46457, 1279,  46471, 1267,  46477, 1277,  46489, 1276   
46499, 1275,  46507, 1271,  46511, 1273,  46523, 1274,  46549, 1269,  46559, 1274,  46567, 1272,  46573, 1279   
46589, 1276,  46591, 1266,  46601, 1272,  46619, 1281,  46633, 1273,  46639, 1270,  46643, 1280,  46649, 1274   
46663, 1284,  46679, 1275,  46681, 1278,  46687, 1269,  46691, 1273,  46703, 1274,  46723, 1279,  46727, 1280   
46747, 1282,  46751, 1284,  46757, 1281,  46769, 1282,  46771, 1278,  46807, 1282,  46811, 1282,  46817, 1276   
46819, 1276,  46829, 1280,  46831, 1274,  46853, 1281,  46861, 1287,  46867, 1275,  46877, 1273,  46889, 1282   
46901, 1274,  46919, 1284,  46933, 1275,  46957, 1286,  46993, 1277,  46997, 1285,  47017, 1291,  47041, 1283   
47051, 1284,  47057, 1276,  47059, 1280,  47087, 1280,  47093, 1277,  47111, 1284,  47119, 1283,  47123, 1280   
47129, 1278,  47137, 1281,  47143, 1287,  47147, 1287,  47149, 1282,  47161, 1281,  47189, 1285,  47207, 1284   
47221, 1294,  47237, 1280,  47251, 1285,  47269, 1283,  47279, 1284,  47287, 1288,  47293, 1283,  47297, 1287   
47303, 1283,  47309, 1295,  47317, 1280,  47339, 1283,  47351, 1288,  47353, 1287,  47363, 1281,  47381, 1286   
47387, 1292,  47389, 1287,  47407, 1282,  47417, 1287,  47419, 1280,  47431, 1285,  47441, 1283,  47459, 1286   
47491, 1290,  47497, 1293,  47501, 1290,  47507, 1288,  47513, 1287,  47521, 1284,  47527, 1288,  47533, 1286   
47543, 1293,  47563, 1282,  47569, 1293,  47581, 1290,  47591, 1293,  47599, 1289,  47609, 1287,  47623, 1295   
47629, 1283,  47639, 1294,  47653, 1293,  47657, 1288,  47659, 1288,  47681, 1286,  47699, 1291,  47701, 1293   
47711, 1290,  47713, 1292,  47717, 1289,  47737, 1299,  47741, 1296,  47743, 1288,  47777, 1298,  47779, 1290   
47791, 1289,  47797, 1292,  47807, 1295,  47809, 1293,  47819, 1288,  47837, 1289,  47843, 1294,  47857, 1291   
47869, 1293,  47881, 1296,  47903, 1293,  47911, 1303,  47917, 1292,  47933, 1290,  47939, 1293,  47947, 1293   
47951, 1297,  47963, 1292,  47969, 1296,  47977, 1293,  47981, 1297,  48017, 1296,  48023, 1290,  48029, 1296   
48049, 1296,  48073, 1302,  48079, 1295,  48091, 1301,  48109, 1303,  48119, 1293,  48121, 1298,  48131, 1305   
48157, 1296,  48163, 1305,  48179, 1294,  48187, 1295,  48193, 1297,  48197, 1309,  48221, 1300,  48239, 1299   
48247, 1298,  48259, 1301,  48271, 1304,  48281, 1299,  48299, 1303,  48311, 1300,  48313, 1291,  48337, 1300   
48341, 1308,  48353, 1308,  48371, 1311,  48383, 1305,  48397, 1304,  48407, 1309,  48409, 1301,  48413, 1302   
48437, 1306,  48449, 1305,  48463, 1303,  48473, 1301,  48479, 1298,  48481, 1298,  48487, 1302,  48491, 1313   
48497, 1300,  48523, 1308,  48527, 1304,  48533, 1293,  48539, 1306,  48541, 1305,  48563, 1303,  48571, 1301   
48589, 1306,  48593, 1304,  48611, 1308,  48619, 1302,  48623, 1309,  48647, 1309,  48649, 1306,  48661, 1304   
48673, 1303,  48677, 1304,  48679, 1308,  48731, 1306,  48733, 1306,  48751, 1309,  48757, 1312,  48761, 1307   
48767, 1301,  48779, 1301,  48781, 1307,  48787, 1308,  48799, 1305,  48809, 1310,  48817, 1309,  48821, 1306   
48823, 1308,  48847, 1309,  48857, 1304,  48859, 1308,  48869, 1308,  48871, 1309,  48883, 1309,  48889, 1309   
48907, 1308,  48947, 1304,  48953, 1310,  48973, 1306,  48989, 1312,  48991, 1306,  49003, 1308,  49009, 1316   
 
Table 4. Continue 10 
 
49019, 1313,  49031, 1314,  49033, 1316,  49037, 1314,  49043, 1314,  49057, 1312,  49069, 1313,  49081, 1310   
49103, 1308,  49109, 1308,  49117, 1311,  49121, 1308,  49123, 1310,  49139, 1310,  49157, 1322,  49169, 1310   
49171, 1314,  49177, 1309,  49193, 1318,  49199, 1317,  49201, 1317,  49207, 1309,  49211, 1311,  49223, 1311   
49253, 1317,  49261, 1310,  49277, 1313,  49279, 1310,  49297, 1312,  49307, 1314,  49331, 1316,  49333, 1317   
49339, 1315,  49363, 1318,  49367, 1315,  49369, 1322,  49391, 1322,  49393, 1330,  49409, 1320,  49411, 1316   
49417, 1314,  49429, 1311,  49433, 1323,  49451, 1315,  49459, 1323,  49463, 1312,  49477, 1320,  49481, 1325   
49499, 1314,  49523, 1313,  49529, 1315,  49531, 1322,  49537, 1313,  49547, 1319,  49549, 1310,  49559, 1320   
49597, 1323,  49603, 1315,  49613, 1317,  49627, 1323,  49633, 1313,  49639, 1326,  49663, 1320,  49667, 1323   
49669, 1328,  49681, 1322,  49697, 1321,  49711, 1330,  49727, 1320,  49729, 1316,  49739, 1319,  49741, 1322   
49747, 1317,  49757, 1318,  49783, 1325,  49787, 1327,  49789, 1323,  49801, 1331,  49807, 1327,  49811, 1326   
49823, 1323,  49831, 1321,  49843, 1315,  49853, 1322,  49871, 1321,  49877, 1325,  49891, 1316,  49919, 1322   
49921, 1317,  49927, 1324,  49937, 1320,  49939, 1318,  49943, 1331,  49957, 1320,  49991, 1326,  49993, 1325   
49999, 1332,  50021, 1328,  50023, 1324,  50033, 1332,  50047, 1327,  50051, 1320,  50053, 1325,  50069, 1327   
50077, 1330,  50087, 1326,  50093, 1328,  50101, 1321,  50111, 1327,  50119, 1325,  50123, 1327,  50129, 1332   
50131, 1328,  50147, 1330,  50153, 1327,  50159, 1325,  50177, 1325,  50207, 1337,  50221, 1325,  50227, 1326   
50231, 1330,  50261, 1330,  50263, 1331,  50273, 1325,  50287, 1334,  50291, 1336,  50311, 1336,  50321, 1335   
50329, 1327,  50333, 1333,  50341, 1333,  50359, 1328,  50363, 1335,  50377, 1330,  50383, 1331,  50387, 1332   
50411, 1327,  50417, 1322,  50423, 1336,  50441, 1332,  50459, 1327,  50461, 1335,  50497, 1333,  50503, 1329   
50513, 1329,  50527, 1326,  50539, 1330,  50543, 1325,  50549, 1337,  50551, 1336,  50581, 1332,  50587, 1328   
50591, 1330,  50593, 1329,  50599, 1341,  50627, 1331,  50647, 1339,  50651, 1338,  50653, 1333,  50671, 1327   
50683, 1337,  50707, 1336,  50723, 1335,  50741, 1336,  50753, 1342,  50767, 1329,  50773, 1338,  50777, 1333   
50789, 1335,  50821, 1339,  50833, 1342,  50839, 1340,  50849, 1345,  50857, 1345,  50867, 1336,  50873, 1342   
50891, 1339,  50893, 1334,  50909, 1343,  50923, 1343,  50929, 1338,  50951, 1343,  50957, 1345,  50969, 1341   
50971, 1336,  50989, 1337,  50993, 1341,  51001, 1339,  51031, 1340,  51043, 1331,  51047, 1345,  51059, 1348   
51061, 1346,  51071, 1339,  51109, 1342,  51131, 1335,  51133, 1342,  51137, 1343,  51151, 1346,  51157, 1337   
51169, 1338,  51193, 1347,  51197, 1339,  51199, 1345,  51203, 1345,  51217, 1338,  51229, 1343,  51239, 1342   
51241, 1334,  51257, 1343,  51263, 1343,  51283, 1343,  51287, 1342,  51307, 1343,  51329, 1344,  51341, 1344   
51343, 1341,  51347, 1341,  51349, 1344,  51361, 1346,  51383, 1352,  51407, 1347,  51413, 1342,  51419, 1343   
51421, 1350,  51427, 1341,  51431, 1347,  51437, 1346,  51439, 1348,  51449, 1344,  51461, 1345,  51473, 1353   
51479, 1347,  51481, 1339,  51487, 1346,  51503, 1352,  51511, 1339,  51517, 1351,  51521, 1349,  51529, 1341   
51539, 1348,  51551, 1347,  51563, 1347,  51577, 1345,  51581, 1345,  51593, 1344,  51599, 1345,  51607, 1353   
51613, 1347,  51631, 1349,  51637, 1351,  51647, 1348,  51659, 1351,  51673, 1346,  51679, 1344,  51683, 1347   
51691, 1351,  51713, 1357,  51719, 1357,  51721, 1349,  51749, 1353,  51767, 1348,  51769, 1355,  51787, 1346   
51797, 1352,  51803, 1347,  51817, 1357,  51827, 1348,  51829, 1352,  51839, 1353,  51853, 1355,  51859, 1354   
51869, 1359,  51871, 1350,  51893, 1357,  51899, 1362,  51907, 1364,  51913, 1361,  51929, 1357,  51941, 1355   
51949, 1354,  51971, 1349,  51973, 1363,  51977, 1354,  51991, 1357,  52009, 1357,  52021, 1361,  52027, 1345   
52051, 1356,  52057, 1354,  52067, 1355,  52069, 1363,  52081, 1356,  52103, 1358,  52121, 1351,  52127, 1354   
52147, 1354,  52153, 1359,  52163, 1347,  52177, 1360,  52181, 1361,  52183, 1350,  52189, 1357,  52201, 1354   
52223, 1352,  52237, 1361,  52249, 1357,  52253, 1360,  52259, 1352,  52267, 1359,  52289, 1361,  52291, 1360   
52301, 1352,  52313, 1363,  52321, 1366,  52361, 1357,  52363, 1364,  52369, 1361,  52379, 1360,  52387, 1357   
52391, 1359,  52433, 1357,  52441, 1360,  52453, 1370,  52457, 1358,  52489, 1361,  52501, 1359,  52511, 1364   
52517, 1361,  52529, 1364,  52541, 1366,  52543, 1364,  52553, 1357,  52561, 1362,  52567, 1354,  52571, 1371   
52579, 1366,  52583, 1365,  52609, 1362,  52627, 1359,  52631, 1360,  52639, 1366,  52667, 1358,  52673, 1375   
52691, 1358,  52697, 1361,  52709, 1364,  52711, 1357,  52721, 1364,  52727, 1361,  52733, 1370,  52747, 1372   
52757, 1358,  52769, 1357,  52783, 1366,  52807, 1365,  52813, 1370,  52817, 1371,  52837, 1374,  52859, 1365   
52861, 1365,  52879, 1369,  52883, 1377,  52889, 1371,  52901, 1369,  52903, 1368,  52919, 1374,  52937, 1366   
52951, 1365,  52957, 1371,  52963, 1367,  52967, 1363,  52973, 1362,  52981, 1373,  52999, 1370,  53003, 1364   
53017, 1377,  53047, 1370,  53051, 1372,  53069, 1365,  53077, 1366,  53087, 1372,  53089, 1371,  53093, 1369   
 
Table 4. Continue 11 
 
53101, 1370,  53113, 1368,  53117, 1376,  53129, 1378,  53147, 1367,  53149, 1373,  53161, 1370,  53171, 1368   
53173, 1368,  53189, 1373,  53197, 1369,  53201, 1367,  53231, 1375,  53233, 1377,  53239, 1364,  53267, 1369   
53269, 1368,  53279, 1377,  53281, 1377,  53299, 1368,  53309, 1366,  53323, 1373,  53327, 1377,  53353, 1377   
53359, 1378,  53377, 1375,  53381, 1377,  53401, 1371,  53407, 1371,  53411, 1379,  53419, 1376,  53437, 1367   
53441, 1376,  53453, 1379,  53479, 1380,  53503, 1371,  53507, 1369,  53527, 1377,  53549, 1382,  53551, 1376   
53569, 1375,  53591, 1375,  53593, 1380,  53597, 1376,  53609, 1365,  53611, 1368,  53617, 1382,  53623, 1372   
53629, 1378,  53633, 1388,  53639, 1372,  53653, 1376,  53657, 1375,  53681, 1377,  53693, 1379,  53699, 1387   
53717, 1379,  53719, 1387,  53731, 1385,  53759, 1377,  53773, 1376,  53777, 1378,  53783, 1380,  53791, 1383   
53813, 1378,  53819, 1379,  53831, 1377,  53849, 1382,  53857, 1382,  53861, 1379,  53881, 1383,  53887, 1376   
53891, 1380,  53897, 1375,  53899, 1386,  53917, 1377,  53923, 1383,  53927, 1373,  53939, 1381,  53951, 1384   
53959, 1378,  53987, 1381,  53993, 1380,  54001, 1381,  54011, 1385,  54013, 1382,  54037, 1384,  54049, 1383   
54059, 1386,  54083, 1378,  54091, 1379,  54101, 1382,  54121, 1390,  54133, 1381,  54139, 1380,  54151, 1387   
54163, 1388,  54167, 1378,  54181, 1385,  54193, 1377,  54217, 1388,  54251, 1381,  54269, 1387,  54277, 1383   
54287, 1380,  54289, 1385,  54293, 1386,  54311, 1389,  54319, 1388,  54323, 1388,  54331, 1389,  54347, 1377   
54361, 1386,  54367, 1386,  54371, 1382,  54377, 1392,  54401, 1380,  54403, 1391,  54409, 1387,  54413, 1392   
54419, 1387,  54421, 1389,  54437, 1384,  54443, 1390,  54449, 1392,  54469, 1391,  54493, 1396,  54497, 1390   
54499, 1394,  54503, 1385,  54517, 1390,  54521, 1399,  54539, 1386,  54541, 1389,  54547, 1389,  54559, 1387   
54563, 1394,  54577, 1390,  54581, 1392,  54583, 1385,  54601, 1397,  54617, 1389,  54623, 1390,  54629, 1397   
54631, 1390,  54647, 1387,  54667, 1393,  54673, 1391,  54679, 1396,  54709, 1396,  54713, 1393,  54721, 1387   
54727, 1391,  54751, 1395,  54767, 1389,  54773, 1395,  54779, 1404,  54787, 1394,  54799, 1393,  54829, 1384   
54833, 1400,  54851, 1391,  54869, 1399,  54877, 1393,  54881, 1394,  54907, 1394,  54917, 1394,  54919, 1391   
54941, 1398,  54949, 1399,  54959, 1389,  54973, 1390,  54979, 1399,  54983, 1390,  55001, 1403,  55009, 1398   
55021, 1391,  55049, 1394,  55051, 1393,  55057, 1404,  55061, 1395,  55073, 1402,  55079, 1394,  55103, 1391   
55109, 1399,  55117, 1401,  55127, 1396,  55147, 1407,  55163, 1388,  55171, 1389,  55201, 1408,  55207, 1399   
55213, 1395,  55217, 1396,  55219, 1399,  55229, 1401,  55243, 1406,  55249, 1406,  55259, 1399,  55291, 1402   
55313, 1399,  55331, 1406,  55333, 1399,  55337, 1394,  55339, 1396,  55343, 1395,  55351, 1390,  55373, 1397   
55381, 1401,  55399, 1403,  55411, 1399,  55439, 1410,  55441, 1402,  55457, 1404,  55469, 1404,  55487, 1397   
55501, 1407,  55511, 1402,  55529, 1408,  55541, 1399,  55547, 1395,  55579, 1405,  55589, 1405,  55603, 1406   
55609, 1409,  55619, 1414,  55621, 1402,  55631, 1412,  55633, 1412,  55639, 1404,  55661, 1416,  55663, 1405   
55667, 1403,  55673, 1417,  55681, 1408,  55691, 1410,  55697, 1404,  55711, 1408,  55717, 1407,  55721, 1406   
55733, 1407,  55763, 1407,  55787, 1410,  55793, 1406,  55799, 1411,  55807, 1409,  55813, 1407,  55817, 1407   
55819, 1410,  55823, 1404,  55829, 1409,  55837, 1415,  55843, 1412,  55849, 1407,  55871, 1407,  55889, 1409   
55897, 1414,  55901, 1410,  55903, 1411,  55921, 1407,  55927, 1409,  55931, 1406,  55933, 1406,  55949, 1407   
55967, 1408,  55987, 1409,  55997, 1405,  56003, 1412,  56009, 1409,  56039, 1411,  56041, 1412,  56053, 1403   
56081, 1414,  56087, 1412,  56093, 1416,  56099, 1405,  56101, 1413,  56113, 1416,  56123, 1412,  56131, 1409   
56149, 1414,  56167, 1409,  56171, 1409,  56179, 1419,  56197, 1415,  56207, 1418,  56209, 1406,  56237, 1410   
56239, 1413,  56249, 1415,  56263, 1413,  56267, 1418,  56269, 1407,  56299, 1414,  56311, 1412,  56333, 1414   
56359, 1411,  56369, 1417,  56377, 1417,  56383, 1421,  56393, 1411,  56401, 1415,  56417, 1415,  56431, 1417   
56437, 1417,  56443, 1420,  56453, 1414,  56467, 1411,  56473, 1421,  56477, 1418,  56479, 1417,  56489, 1419   
56501, 1422,  56503, 1418,  56509, 1406,  56519, 1413,  56527, 1416,  56531, 1415,  56533, 1414,  56543, 1417   
56569, 1418,  56591, 1414,  56597, 1417,  56599, 1420,  56611, 1425,  56629, 1417,  56633, 1414,  56659, 1427   
56663, 1426,  56671, 1417,  56681, 1421,  56687, 1422,  56701, 1417,  56711, 1416,  56713, 1414,  56731, 1422   
56737, 1418,  56747, 1423,  56767, 1422,  56773, 1415,  56779, 1416,  56783, 1423,  56807, 1425,  56809, 1423   
56813, 1420,  56821, 1422,  56827, 1428,  56843, 1421,  56857, 1425,  56873, 1426,  56891, 1421,  56893, 1419   
56897, 1426,  56909, 1421,  56911, 1425,  56921, 1417,  56923, 1417,  56929, 1426,  56941, 1421,  56951, 1422   
56957, 1415,  56963, 1432,  56983, 1425,  56989, 1419,  56993, 1430,  56999, 1424,  57037, 1430,  57041, 1419   
57047, 1424,  57059, 1420,  57073, 1429,  57077, 1420,  57089, 1424,  57097, 1422,  57107, 1428,  57119, 1426   
57121, 1424,  57131, 1424,  57139, 1430,  57143, 1430,  57149, 1425,  57163, 1429,  57173, 1425,  57179, 1424   
 
Table 4. Continue 12 
 
57191, 1435,  57193, 1426,  57203, 1438,  57221, 1420,  57223, 1440,  57241, 1422,  57251, 1420,  57259, 1427   
57269, 1428,  57271, 1424,  57283, 1426,  57287, 1425,  57301, 1418,  57329, 1432,  57331, 1431,  57347, 1429   
57349, 1430,  57367, 1426,  57373, 1420,  57383, 1426,  57389, 1432,  57397, 1426,  57413, 1432,  57427, 1426   
57457, 1431,  57467, 1426,  57487, 1429,  57493, 1434,  57503, 1427,  57527, 1428,  57529, 1427,  57557, 1434   
57559, 1428,  57571, 1438,  57587, 1430,  57593, 1435,  57601, 1432,  57637, 1433,  57641, 1433,  57649, 1433   
57653, 1434,  57667, 1435,  57679, 1430,  57689, 1427,  57697, 1429,  57709, 1430,  57713, 1430,  57719, 1439   
57727, 1434,  57731, 1434,  57737, 1437,  57751, 1430,  57773, 1438,  57781, 1436,  57787, 1431,  57791, 1428   
57793, 1428,  57803, 1442,  57809, 1437,  57829, 1434,  57839, 1430,  57847, 1434,  57853, 1428,  57859, 1433   
57881, 1441,  57899, 1440,  57901, 1447,  57917, 1432,  57923, 1441,  57943, 1439,  57947, 1443,  57973, 1437   
57977, 1441,  57991, 1437,  58013, 1433,  58027, 1438,  58031, 1438,  58043, 1434,  58049, 1443,  58057, 1435   
58061, 1430,  58067, 1447,  58073, 1438,  58081, 1447,  58099, 1438,  58109, 1442,  58111, 1449,  58129, 1434   
58147, 1443,  58151, 1437,  58153, 1434,  58169, 1440,  58171, 1441,  58189, 1439,  58193, 1443,  58199, 1443   
58207, 1446,  58211, 1442,  58217, 1451,  58229, 1440,  58231, 1443,  58237, 1439,  58243, 1444,  58271, 1445   
58309, 1445,  58313, 1438,  58321, 1445,  58337, 1437,  58363, 1436,  58367, 1442,  58369, 1437,  58379, 1445   
58391, 1444,  58393, 1447,  58403, 1441,  58411, 1442,  58417, 1443,  58427, 1440,  58439, 1442,  58441, 1443   
58451, 1442,  58453, 1435,  58477, 1443,  58481, 1441,  58511, 1445,  58537, 1443,  58543, 1448,  58549, 1445   
58567, 1445,  58573, 1438,  58579, 1446,  58601, 1439,  58603, 1446,  58613, 1441,  58631, 1442,  58657, 1446   
58661, 1444,  58679, 1448,  58687, 1440,  58693, 1441,  58699, 1441,  58711, 1449,  58727, 1444,  58733, 1442   
58741, 1441,  58757, 1450,  58763, 1449,  58771, 1452,  58787, 1453,  58789, 1448,  58831, 1446,  58889, 1461   
58897, 1451,  58901, 1445,  58907, 1445,  58909, 1450,  58913, 1445,  58921, 1454,  58937, 1455,  58943, 1452   
58963, 1450,  58967, 1455,  58979, 1456,  58991, 1452,  58997, 1460,  59009, 1448,  59011, 1456,  59021, 1454   
59023, 1452,  59029, 1448,  59049, 1448,  59051, 1454,  59053, 1445,  59063, 1453,  59069, 1448,  59077, 1456   
59083, 1460,  59093, 1457,  59107, 1454,  59113, 1457,  59119, 1452,  59123, 1454,  59141, 1446,  59149, 1448   
59159, 1456,  59167, 1449,  59183, 1447,  59197, 1459,  59207, 1447,  59209, 1452,  59219, 1459,  59221, 1457   
59233, 1461,  59239, 1457,  59243, 1463,  59263, 1454,  59273, 1455,  59281, 1457,  59333, 1453,  59341, 1460   
59351, 1464,  59357, 1460,  59359, 1453,  59369, 1464,  59377, 1450,  59387, 1454,  59393, 1456,  59399, 1451   
59407, 1455,  59417, 1457,  59419, 1463,  59441, 1459,  59443, 1455,  59447, 1448,  59453, 1454,  59467, 1463   
59471, 1462,  59473, 1465,  59497, 1448,  59509, 1464,  59513, 1464,  59539, 1461,  59557, 1459,  59561, 1468   
59567, 1455,  59581, 1453,  59611, 1464,  59617, 1461,  59621, 1463,  59627, 1461,  59629, 1468,  59651, 1466   
59659, 1453,  59663, 1465,  59669, 1460,  59671, 1461,  59693, 1458,  59699, 1463,  59707, 1459,  59723, 1466   
59729, 1469,  59743, 1454,  59747, 1470,  59753, 1465,  59771, 1473,  59779, 1458,  59791, 1458,  59797, 1460   
59809, 1468,  59833, 1465,  59863, 1466,  59879, 1462,  59887, 1468,  59921, 1468,  59929, 1465,  59951, 1470   
59957, 1465,  59971, 1466,  59981, 1462,  59999, 1463,  60013, 1470,  60017, 1468,  60029, 1457,  60037, 1463   
60041, 1466,  60077, 1463,  60083, 1469,  60089, 1468,  60091, 1462,  60101, 1466,  60103, 1473,  60107, 1468   
60127, 1464,  60133, 1471,  60139, 1464,  60149, 1463,  60161, 1465,  60167, 1462,  60169, 1463,  60209, 1466   
60217, 1463,  60223, 1477,  60251, 1467,  60257, 1464,  60259, 1458,  60271, 1466,  60289, 1466,  60293, 1471   
60317, 1471,  60331, 1473,  60337, 1469,  60343, 1463,  60353, 1471,  60373, 1465,  60383, 1466,  60397, 1472   
60413, 1468,  60427, 1467,  60443, 1466,  60449, 1480,  60457, 1472,  60493, 1466,  60497, 1479,  60509, 1471   
60521, 1471,  60527, 1467,  60539, 1470,  60589, 1467,  60601, 1477,  60607, 1474,  60611, 1479,  60617, 1472   
60623, 1485,  60631, 1468,  60637, 1468,  60647, 1476,  60649, 1474,  60659, 1470,  60661, 1470,  60679, 1472   
60689, 1474,  60703, 1473,  60719, 1476,  60727, 1474,  60733, 1475,  60737, 1472,  60757, 1482,  60761, 1473   
60763, 1477,  60773, 1470,  60779, 1471,  60793, 1473,  60811, 1470,  60821, 1476,  60859, 1483,  60869, 1475   
60887, 1475,  60889, 1476,  60899, 1468,  60901, 1479,  60913, 1478,  60917, 1482,  60919, 1486,  60923, 1471   
60937, 1476,  60943, 1472,  60953, 1485,  60961, 1483,  61001, 1475,  61007, 1472,  61027, 1475,  61031, 1478   
61043, 1479,  61051, 1480,  61057, 1473,  61091, 1469,  61099, 1480,  61121, 1479,  61129, 1483,  61141, 1479   
61151, 1478,  61153, 1481,  61169, 1483,  61211, 1488,  61223, 1477,  61231, 1482,  61253, 1482,  61261, 1483   
61283, 1479,  61291, 1491,  61297, 1473,  61331, 1481,  61333, 1479,  61339, 1483,  61343, 1481,  61357, 1488   
61363, 1476,  61379, 1484,  61381, 1484,  61403, 1486,  61409, 1484,  61417, 1476,  61441, 1481,  61463, 1488   
 
Table 4. Continue 13 
 
61469, 1487,  61471, 1482,  61483, 1489,  61487, 1488,  61493, 1484,  61507, 1481,  61511, 1485,  61519, 1483   
61543, 1481,  61547, 1490,  61553, 1481,  61559, 1478,  61561, 1484,  61583, 1484,  61603, 1483,  61609, 1488   
61613, 1489,  61627, 1487,  61631, 1490,  61637, 1485,  61643, 1488,  61651, 1483,  61657, 1482,  61667, 1489   
61673, 1483,  61681, 1490,  61687, 1487,  61703, 1491,  61717, 1479,  61723, 1486,  61729, 1488,  61751, 1496   
61757, 1493,  61781, 1487,  61813, 1486,  61819, 1491,  61837, 1489,  61843, 1492,  61861, 1487,  61871, 1486   
61879, 1485,  61909, 1497,  61927, 1495,  61933, 1488,  61949, 1484,  61961, 1487,  61967, 1485,  61979, 1500   
61981, 1491,  61987, 1489,  61991, 1484,  62003, 1490,  62011, 1491,  62017, 1500,  62039, 1494,  62047, 1489   
62053, 1491,  62057, 1490,  62071, 1489,  62081, 1489,  62099, 1492,  62119, 1490,  62129, 1491,  62131, 1486   
62137, 1487,  62141, 1496,  62143, 1491,  62171, 1485,  62189, 1500,  62191, 1498,  62201, 1496,  62207, 1489   
62213, 1485,  62219, 1496,  62233, 1497,  62273, 1491,  62297, 1494,  62299, 1495,  62303, 1494,  62311, 1500   
62323, 1491,  62327, 1490,  62347, 1497,  62351, 1495,  62383, 1499,  62401, 1501,  62417, 1498,  62423, 1493   
62459, 1495,  62467, 1490,  62473, 1498,  62477, 1491,  62483, 1493,  62497, 1499,  62501, 1497,  62507, 1499   
62533, 1499,  62539, 1496,  62549, 1492,  62563, 1491,  62581, 1496,  62591, 1496,  62597, 1495,  62603, 1493   
62617, 1496,  62627, 1498,  62633, 1507,  62639, 1495,  62653, 1498,  62659, 1499,  62683, 1498,  62687, 1506   
62701, 1502,  62723, 1505,  62731, 1494,  62743, 1502,  62753, 1496,  62761, 1498,  62773, 1503,  62791, 1503   
62801, 1505,  62819, 1503,  62827, 1503,  62851, 1505,  62861, 1504,  62869, 1503,  62873, 1506,  62897, 1503   
62903, 1510,  62921, 1505,  62927, 1507,  62929, 1504,  62939, 1495,  62969, 1511,  62971, 1506,  62981, 1507   
62983, 1507,  62987, 1505,  62989, 1496,  63001, 1504,  63029, 1502,  63031, 1510,  63059, 1511,  63067, 1502   
63073, 1501,  63079, 1505,  63097, 1501,  63103, 1512,  63113, 1502,  63127, 1505,  63131, 1499,  63149, 1507   
63179, 1510,  63197, 1513,  63199, 1502,  63211, 1508,  63241, 1515,  63247, 1498,  63277, 1508,  63281, 1498   
63299, 1505,  63311, 1512,  63313, 1504,  63317, 1506,  63331, 1515,  63337, 1510,  63347, 1508,  63353, 1519   
63361, 1516,  63367, 1509,  63377, 1505,  63389, 1508,  63391, 1513,  63397, 1500,  63409, 1510,  63419, 1512   
63421, 1512,  63439, 1515,  63443, 1509,  63463, 1512,  63467, 1514,  63473, 1512,  63487, 1508,  63493, 1506   
63499, 1504,  63521, 1508,  63527, 1514,  63533, 1509,  63541, 1507,  63559, 1515,  63577, 1511,  63587, 1509   
63589, 1506,  63599, 1516,  63601, 1508,  63607, 1517,  63611, 1518,  63617, 1521,  63629, 1513,  63647, 1507   
63649, 1515,  63659, 1517,  63667, 1514,  63671, 1512,  63689, 1511,  63691, 1509,  63697, 1516,  63703, 1514   
63709, 1506,  63719, 1515,  63727, 1515,  63737, 1518,  63743, 1512,  63761, 1521,  63773, 1519,  63781, 1522   
63793, 1514,  63799, 1508,  63803, 1513,  63809, 1510,  63823, 1516,  63839, 1511,  63841, 1517,  63853, 1517   
63857, 1512,  63863, 1521,  63901, 1518,  63907, 1522,  63913, 1520,  63929, 1512,  63949, 1517,  63977, 1519   
63997, 1516,  64007, 1512,  64013, 1510,  64019, 1510,  64033, 1514,  64037, 1520,  64063, 1512,  64067, 1519   
64081, 1509,  64091, 1517,  64109, 1516,  64123, 1521,  64151, 1513,  64153, 1517,  64157, 1522,  64171, 1518   
64187, 1526,  64189, 1522,  64217, 1518,  64223, 1516,  64231, 1523,  64237, 1523,  64271, 1517,  64279, 1518   
64283, 1521,  64301, 1527,  64303, 1525,  64319, 1517,  64327, 1526,  64333, 1529,  64373, 1519,  64381, 1522   
64399, 1517,  64403, 1521,  64433, 1524,  64439, 1518,  64451, 1527,  64453, 1512,  64483, 1526,  64489, 1527   
64499, 1518,  64513, 1520,  64553, 1528,  64567, 1519,  64577, 1532,  64579, 1528,  64591, 1541,  64601, 1531   
64609, 1529,  64613, 1521,  64621, 1526,  64627, 1522,  64633, 1531,  64661, 1521,  64663, 1532,  64667, 1526   
64679, 1527,  64693, 1519,  64709, 1525,  64717, 1525,  64747, 1518,  64763, 1528,  64781, 1525,  64783, 1522   
64793, 1524,  64811, 1525,  64817, 1536,  64849, 1526,  64853, 1523,  64871, 1531,  64877, 1536,  64879, 1528   
64891, 1529,  64901, 1529,  64919, 1533,  64921, 1529,  64927, 1537,  64937, 1525,  64951, 1531,  64969, 1526   
64997, 1534,  65003, 1531,  65011, 1529,  65027, 1531,  65029, 1539,  65033, 1527,  65053, 1523,  65063, 1532   
65071, 1526,  65089, 1528,  65099, 1534,  65101, 1531,  65111, 1532,  65119, 1525,  65123, 1527,  65129, 1539   
65141, 1542,  65147, 1533,  65167, 1529,  65171, 1530,  65173, 1534,  65179, 1531,  65183, 1535,  65203, 1541   
65213, 1531,  65239, 1529,  65257, 1529,  65267, 1531,  65269, 1525,  65287, 1542,  65293, 1534,  65309, 1539   
65323, 1530,  65327, 1529,  65353, 1535,  65357, 1530,  65371, 1532,  65381, 1526,  65393, 1538,  65407, 1534   
65413, 1534,  65419, 1539,  65423, 1533,  65437, 1536,  65447, 1538,  65449, 1538,  65479, 1533,  65497, 1537   
65519, 1530,  65521, 1532,  65536, 1531,  65537, 1533,  65539, 1538,  65543, 1534,  65551, 1537,  65557, 1538   
65563, 1545,  65579, 1541,  65581, 1531,  65587, 1543,  65599, 1545,  65609, 1547,  65617, 1536,  65629, 1541   
65633, 1550,  65647, 1541,  65651, 1554,  65657, 1530,  65677, 1538,  65687, 1535,  65699, 1539,  65701, 1539   
 
Table 4. Continue 14 
 
65707, 1535,  65713, 1538,  65717, 1545,  65719, 1541,  65729, 1536,  65731, 1538,  65761, 1552,  65777, 1534   
65789, 1541,  65809, 1536,  65827, 1531,  65831, 1544,  65837, 1537,  65839, 1544,  65843, 1550,  65851, 1538   
65867, 1540,  65881, 1543,  65899, 1547,  65921, 1541,  65927, 1537,  65929, 1536,  65951, 1538,  65957, 1540   
65963, 1542,  65981, 1546,  65983, 1544,  65993, 1542,  66029, 1543,  66037, 1542,  66041, 1537,  66047, 1539   
66049, 1542,  66067, 1552,  66071, 1545,  66083, 1545,  66089, 1535,  66103, 1536,  66107, 1544,  66109, 1551   
66137, 1549,  66161, 1538,  66169, 1542,  66173, 1549,  66179, 1543,  66191, 1548,  66221, 1551,  66239, 1542   
66271, 1540,  66293, 1558,  66301, 1548,  66337, 1540,  66343, 1544,  66347, 1546,  66359, 1549,  66361, 1548   
66373, 1542,  66377, 1542,  66383, 1545,  66403, 1551,  66413, 1555,  66431, 1539,  66449, 1547,  66457, 1543   
66463, 1547,  66467, 1544,  66491, 1542,  66499, 1544,  66509, 1548,  66523, 1550,  66529, 1553,  66533, 1555   
66541, 1550,  66553, 1554,  66569, 1550,  66571, 1555,  66587, 1545,  66593, 1543,  66601, 1552,  66617, 1548   
66629, 1552,  66643, 1552,  66653, 1549,  66683, 1552,  66697, 1555,  66701, 1545,  66713, 1550,  66721, 1547   
66733, 1552,  66739, 1556,  66749, 1549,  66751, 1546,  66763, 1562,  66791, 1555,  66797, 1551,  66809, 1559   
66821, 1557,  66841, 1553,  66851, 1542,  66853, 1551,  66863, 1560,  66877, 1564,  66883, 1559,  66889, 1551   
66919, 1543,  66923, 1563,  66931, 1557,  66943, 1555,  66947, 1561,  66949, 1549,  66959, 1557,  66973, 1552   
66977, 1563,  67003, 1548,  67021, 1559,  67033, 1552,  67043, 1559,  67049, 1559,  67057, 1559,  67061, 1552   
67073, 1555,  67079, 1563,  67103, 1555,  67121, 1554,  67129, 1557,  67139, 1554,  67141, 1559,  67153, 1554   
67157, 1554,  67169, 1557,  67181, 1557,  67187, 1556,  67189, 1559,  67211, 1554,  67213, 1554,  67217, 1552   
67219, 1566,  67231, 1564,  67247, 1556,  67261, 1557,  67271, 1557,  67273, 1557,  67289, 1560,  67307, 1564   
67339, 1558,  67343, 1570,  67349, 1562,  67369, 1562,  67391, 1565,  67399, 1566,  67409, 1567,  67411, 1559   
67421, 1566,  67427, 1560,  67429, 1568,  67433, 1564,  67447, 1561,  67453, 1563,  67477, 1557,  67481, 1568   
67489, 1568,  67493, 1559,  67499, 1563,  67511, 1560,  67523, 1570,  67531, 1566,  67537, 1561,  67547, 1563   
67559, 1572,  67567, 1558,  67577, 1574,  67579, 1562,  67589, 1569,  67601, 1568,  67607, 1565,  67619, 1559   
67631, 1559,  67651, 1560,  67679, 1564,  67699, 1566,  67709, 1564,  67723, 1564,  67733, 1567,  67741, 1561   
67751, 1565,  67757, 1561,  67759, 1558,  67763, 1561,  67777, 1568,  67783, 1573,  67789, 1560,  67801, 1569   
67807, 1566,  67819, 1564,  67829, 1563,  67843, 1568,  67853, 1570,  67867, 1569,  67883, 1565,  67891, 1572   
67901, 1566,  67927, 1566,  67931, 1562,  67933, 1563,  67939, 1567,  67943, 1571,  67957, 1568,  67961, 1567   
67967, 1568,  67979, 1563,  67987, 1575,  67993, 1571,  68023, 1565,  68041, 1570,  68053, 1571,  68059, 1571   
68071, 1567,  68087, 1577,  68099, 1567,  68111, 1564,  68113, 1564,  68141, 1573,  68147, 1571,  68161, 1578   
68171, 1577,  68207, 1566,  68209, 1568,  68213, 1570,  68219, 1566,  68227, 1572,  68239, 1574,  68261, 1566   
68279, 1572,  68281, 1571,  68311, 1564,  68329, 1570,  68351, 1572,  68371, 1577,  68389, 1575,  68399, 1573   
68437, 1574,  68443, 1575,  68447, 1578,  68449, 1567,  68473, 1569,  68477, 1572,  68483, 1580,  68489, 1575   
68491, 1578,  68501, 1573,  68507, 1574,  68521, 1579,  68531, 1577,  68539, 1574,  68543, 1575,  68567, 1574   
68581, 1577,  68597, 1575,  68611, 1578,  68633, 1581,  68639, 1583,  68659, 1574,  68669, 1574,  68683, 1576   
68687, 1578,  68699, 1575,  68711, 1574,  68713, 1581,  68729, 1580,  68737, 1571,  68743, 1574,  68749, 1578   
68767, 1579,  68771, 1577,  68777, 1573,  68791, 1575,  68813, 1580,  68819, 1578,  68821, 1576,  68863, 1574   
68879, 1580,  68881, 1576,  68891, 1583,  68897, 1581,  68899, 1573,  68903, 1577,  68909, 1581,  68917, 1581   
68921, 1579,  68927, 1585,  68947, 1583,  68963, 1583,  68993, 1577,  69001, 1586,  69011, 1581,  69019, 1584   
69029, 1587,  69031, 1585,  69061, 1580,  69067, 1585,  69073, 1581,  69109, 1581,  69119, 1577,  69127, 1581   
69143, 1581,  69149, 1580,  69151, 1583,  69163, 1584,  69169, 1575,  69191, 1587,  69193, 1583,  69197, 1578   
69203, 1582,  69221, 1580,  69233, 1583,  69239, 1592,  69247, 1589,  69257, 1585,  69259, 1578,  69263, 1590   
69313, 1589,  69317, 1581,  69337, 1583,  69341, 1588,  69371, 1584,  69379, 1582,  69383, 1580,  69389, 1593   
69401, 1594,  69403, 1589,  69427, 1588,  69431, 1595,  69439, 1582,  69457, 1580,  69463, 1583,  69467, 1590   
69473, 1594,  69481, 1594,  69491, 1584,  69493, 1585,  69497, 1590,  69499, 1587,  69539, 1589,  69557, 1592   
69593, 1586,  69623, 1591,  69653, 1586,  69661, 1591,  69677, 1580,  69691, 1591,  69697, 1596,  69709, 1586   
69737, 1590,  69739, 1587,  69761, 1592,  69763, 1592,  69767, 1594,  69779, 1589,  69809, 1588,  69821, 1586   
69827, 1596,  69829, 1586,  69833, 1588,  69847, 1592,  69857, 1587,  69859, 1593,  69877, 1595,  69899, 1591   
69911, 1589,  69929, 1590,  69931, 1590,  69941, 1589,  69959, 1583,  69991, 1598,  69997, 1595,  70001, 1599   
70003, 1592,  70009, 1590,  70019, 1591,  70039, 1603,  70051, 1596,  70061, 1594,  70067, 1590,  70079, 1594   
 
Table 4. Continue 15 
 
70099, 1595,  70111, 1586,  70117, 1596,  70121, 1595,  70123, 1599,  70139, 1591,  70141, 1598,  70157, 1588   
70163, 1597,  70177, 1586,  70181, 1591,  70183, 1607,  70199, 1595,  70201, 1589,  70207, 1589,  70223, 1596   
70229, 1588,  70237, 1601,  70241, 1596,  70249, 1597,  70271, 1601,  70289, 1596,  70297, 1595,  70309, 1597   
70313, 1595,  70321, 1599,  70327, 1593,  70351, 1607,  70373, 1593,  70379, 1601,  70381, 1601,  70393, 1599   
70423, 1605,  70429, 1600,  70439, 1599,  70451, 1582,  70457, 1601,  70459, 1598,  70481, 1602,  70487, 1599   
70489, 1598,  70501, 1598,  70507, 1604,  70529, 1600,  70537, 1595,  70549, 1604,  70571, 1596,  70573, 1602   
70583, 1601,  70589, 1591,  70607, 1599,  70619, 1601,  70621, 1593,  70627, 1597,  70639, 1598,  70657, 1603   
70663, 1596,  70667, 1599,  70687, 1599,  70709, 1594,  70717, 1613,  70729, 1594,  70753, 1594,  70769, 1607   
70783, 1606,  70793, 1601,  70823, 1596,  70841, 1603,  70843, 1602,  70849, 1605,  70853, 1607,  70867, 1604   
70877, 1607,  70879, 1599,  70891, 1609,  70901, 1606,  70913, 1608,  70919, 1603,  70921, 1608,  70937, 1603   
70949, 1598,  70951, 1606,  70957, 1610,  70969, 1596,  70979, 1607,  70981, 1599,  70991, 1603,  70997, 1607   
70999, 1607,  71011, 1604,  71023, 1603,  71039, 1603,  71059, 1602,  71069, 1607,  71081, 1614,  71089, 1608   
71119, 1608,  71129, 1606,  71143, 1604,  71147, 1608,  71153, 1601,  71161, 1607,  71167, 1615,  71171, 1611   
71191, 1605,  71209, 1607,  71233, 1611,  71237, 1613,  71249, 1607,  71257, 1608,  71261, 1607,  71263, 1610   
71287, 1611,  71293, 1605,  71317, 1609,  71327, 1610,  71329, 1607,  71333, 1611,  71339, 1616,  71341, 1610   
71347, 1608,  71353, 1603,  71359, 1603,  71363, 1611,  71387, 1607,  71389, 1613,  71399, 1604,  71411, 1606   
71413, 1608,  71419, 1612,  71429, 1614,  71437, 1619,  71443, 1625,  71453, 1608,  71471, 1600,  71473, 1614   
71479, 1615,  71483, 1608,  71503, 1611,  71527, 1610,  71537, 1616,  71549, 1608,  71551, 1623,  71563, 1612   
71569, 1612,  71593, 1613,  71597, 1611,  71633, 1615,  71647, 1615,  71663, 1615,  71671, 1617,  71693, 1616   
71699, 1617,  71707, 1609,  71711, 1619,  71713, 1615,  71719, 1622,  71741, 1607,  71761, 1607,  71777, 1612   
71789, 1615,  71807, 1621,  71809, 1626,  71821, 1619,  71837, 1622,  71843, 1608,  71849, 1616,  71861, 1614   
71867, 1619,  71879, 1616,  71881, 1619,  71887, 1622,  71899, 1617,  71909, 1617,  71917, 1614,  71933, 1617   
71941, 1617,  71947, 1618,  71963, 1619,  71971, 1623,  71983, 1619,  71987, 1621,  71993, 1619,  71999, 1623   
72019, 1624,  72031, 1613,  72043, 1614,  72047, 1620,  72053, 1624,  72073, 1620,  72077, 1610,  72089, 1618   
72091, 1623,  72101, 1629,  72103, 1622,  72109, 1608,  72139, 1619,  72161, 1613,  72167, 1618,  72169, 1620   
72173, 1615,  72211, 1625,  72221, 1622,  72223, 1620,  72227, 1616,  72229, 1622,  72251, 1623,  72253, 1617   
72269, 1632,  72271, 1617,  72277, 1622,  72287, 1619,  72307, 1617,  72313, 1612,  72337, 1629,  72341, 1622   
72353, 1624,  72361, 1627,  72367, 1627,  72379, 1625,  72383, 1621,  72421, 1615,  72431, 1624,  72461, 1625   
72467, 1625,  72469, 1623,  72481, 1622,  72493, 1624,  72497, 1628,  72503, 1620,  72533, 1620,  72547, 1618   
72551, 1624,  72559, 1628,  72577, 1625,  72613, 1627,  72617, 1629,  72623, 1622,  72643, 1631,  72647, 1629   
72649, 1623,  72661, 1622,  72671, 1627,  72673, 1630,  72679, 1625,  72689, 1625,  72701, 1633,  72707, 1628   
72719, 1622,  72727, 1614,  72733, 1622,  72739, 1629,  72763, 1632,  72767, 1625,  72797, 1626,  72817, 1627   
72823, 1621,  72859, 1635,  72869, 1640,  72871, 1625,  72883, 1633,  72889, 1633,  72893, 1627,  72901, 1638   
72907, 1625,  72911, 1632,  72923, 1634,  72931, 1639,  72937, 1626,  72949, 1624,  72953, 1630,  72959, 1630   
72973, 1637,  72977, 1638,  72997, 1631,  73009, 1624,  73013, 1631,  73019, 1636,  73037, 1626,  73039, 1625   
73043, 1635,  73061, 1629,  73063, 1636,  73079, 1631,  73091, 1621,  73121, 1632,  73127, 1628,  73133, 1631   
73141, 1634,  73181, 1635,  73189, 1638,  73237, 1628,  73243, 1631,  73259, 1626,  73277, 1639,  73291, 1636   
73303, 1630,  73309, 1629,  73327, 1647,  73331, 1625,  73351, 1634,  73361, 1634,  73363, 1639,  73369, 1637   
73379, 1634,  73387, 1633,  73417, 1636,  73421, 1645,  73433, 1627,  73441, 1637,  73453, 1634,  73459, 1638   
73471, 1640,  73477, 1639,  73483, 1642,  73517, 1637,  73523, 1646,  73529, 1636,  73547, 1634,  73553, 1631   
73561, 1634,  73571, 1637,  73583, 1635,  73589, 1634,  73597, 1639,  73607, 1640,  73609, 1629,  73613, 1637   
73637, 1639,  73643, 1636,  73651, 1635,  73673, 1635,  73679, 1639,  73681, 1649,  73693, 1643,  73699, 1643   
73709, 1632,  73721, 1634,  73727, 1643,  73751, 1638,  73757, 1636,  73771, 1642,  73783, 1637,  73819, 1637   
73823, 1636,  73847, 1639,  73849, 1647,  73859, 1635,  73867, 1646,  73877, 1641,  73883, 1642,  73897, 1640   
73907, 1636,  73939, 1637,  73943, 1647,  73951, 1650,  73961, 1638,  73973, 1636,  73999, 1647,  74017, 1649   
74021, 1639,  74027, 1638,  74047, 1635,  74051, 1643,  74071, 1649,  74077, 1639,  74093, 1643,  74099, 1645   
74101, 1647,  74131, 1645,  74143, 1646,  74149, 1636,  74159, 1644,  74161, 1640,  74167, 1644,  74177, 1646   
74189, 1649,  74197, 1650,  74201, 1647,  74203, 1645,  74209, 1643,  74219, 1647,  74231, 1643,  74257, 1640   
 
Table 4. Continue 16 
 
74279, 1648,  74287, 1652,  74293, 1648,  74297, 1639,  74311, 1646,  74317, 1648,  74323, 1648,  74353, 1642   
74357, 1645,  74363, 1648,  74377, 1648,  74381, 1650,  74383, 1648,  74411, 1648,  74413, 1644,  74419, 1646   
74441, 1656,  74449, 1643,  74453, 1648,  74471, 1648,  74489, 1653,  74507, 1646,  74509, 1641,  74521, 1639   
74527, 1642,  74531, 1649,  74551, 1642,  74561, 1653,  74567, 1651,  74573, 1644,  74587, 1652,  74597, 1652   
74609, 1645,  74611, 1652,  74623, 1652,  74653, 1654,  74687, 1650,  74699, 1647,  74707, 1656,  74713, 1646   
74717, 1650,  74719, 1646,  74729, 1646,  74731, 1657,  74747, 1648,  74759, 1651,  74761, 1654,  74771, 1647   
74779, 1654,  74797, 1645,  74821, 1649,  74827, 1658,  74831, 1659,  74843, 1648,  74857, 1656,  74861, 1657   
74869, 1655,  74873, 1654,  74887, 1655,  74891, 1646,  74897, 1657,  74903, 1650,  74923, 1649,  74929, 1652   
74933, 1659,  74941, 1646,  74959, 1658,  75011, 1649,  75013, 1655,  75017, 1654,  75029, 1651,  75037, 1655   
75041, 1655,  75079, 1654,  75083, 1654,  75109, 1657,  75133, 1656,  75149, 1648,  75161, 1655,  75167, 1655   
75169, 1653,  75181, 1652,  75193, 1654,  75209, 1655,  75211, 1662,  75217, 1662,  75223, 1656,  75227, 1664   
75239, 1661,  75253, 1654,  75269, 1659,  75277, 1663,  75289, 1657,  75307, 1663,  75323, 1660,  75329, 1659   
75337, 1653,  75347, 1658,  75353, 1658,  75367, 1657,  75377, 1662,  75389, 1653,  75391, 1657,  75401, 1653   
75403, 1659,  75407, 1666,  75431, 1662,  75437, 1657,  75479, 1658,  75503, 1656,  75511, 1665,  75521, 1657   
75527, 1651,  75533, 1659,  75539, 1664,  75541, 1662,  75553, 1649,  75557, 1660,  75571, 1662,  75577, 1671   
75583, 1663,  75611, 1657,  75617, 1659,  75619, 1662,  75629, 1655,  75641, 1659,  75653, 1663,  75659, 1660   
75679, 1665,  75683, 1668,  75689, 1659,  75703, 1674,  75707, 1670,  75709, 1662,  75721, 1660,  75731, 1669   
75743, 1660,  75767, 1662,  75773, 1668,  75781, 1664,  75787, 1667,  75793, 1654,  75797, 1663,  75821, 1659   
75833, 1667,  75853, 1663,  75869, 1663,  75883, 1678,  75913, 1664,  75931, 1665,  75937, 1660,  75941, 1666   
75967, 1668,  75979, 1662,  75983, 1667,  75989, 1673,  75991, 1674,  75997, 1668,  76001, 1671,  76003, 1663   
76031, 1661,  76039, 1670,  76079, 1669,  76081, 1668,  76091, 1663,  76099, 1666,  76103, 1670,  76123, 1669   
76129, 1672,  76147, 1674,  76157, 1669,  76159, 1665,  76163, 1670,  76207, 1668,  76213, 1668,  76231, 1665   
76243, 1671,  76249, 1678,  76253, 1665,  76259, 1672,  76261, 1666,  76283, 1667,  76289, 1664,  76303, 1667   
76333, 1676,  76343, 1665,  76367, 1662,  76369, 1677,  76379, 1676,  76387, 1673,  76403, 1675,  76421, 1674   
76423, 1671,  76441, 1669,  76463, 1682,  76471, 1670,  76481, 1669,  76487, 1679,  76493, 1674,  76507, 1665   
76511, 1667,  76519, 1674,  76537, 1680,  76541, 1673,  76543, 1668,  76561, 1670,  76579, 1675,  76597, 1666   
76603, 1675,  76607, 1662,  76631, 1679,  76649, 1685,  76651, 1671,  76667, 1673,  76673, 1668,  76679, 1677   
76697, 1681,  76717, 1668,  76729, 1680,  76733, 1675,  76753, 1675,  76757, 1669,  76771, 1675,  76777, 1674   
76781, 1681,  76801, 1679,  76819, 1672,  76829, 1678,  76831, 1684,  76837, 1683,  76847, 1675,  76871, 1690   
76873, 1672,  76883, 1673,  76907, 1678,  76913, 1687,  76919, 1674,  76943, 1677,  76949, 1675,  76961, 1680   
76963, 1680,  76991, 1668,  77003, 1676,  77017, 1684,  77023, 1677,  77029, 1681,  77041, 1684,  77047, 1673   
77069, 1687,  77081, 1685,  77093, 1678,  77101, 1679,  77137, 1677,  77141, 1683,  77153, 1682,  77167, 1680   
77171, 1673,  77191, 1672,  77201, 1677,  77213, 1680,  77237, 1679,  77239, 1681,  77243, 1678,  77249, 1677   
77261, 1690,  77263, 1686,  77267, 1679,  77269, 1673,  77279, 1682,  77291, 1691,  77317, 1674,  77323, 1687   
77339, 1681,  77347, 1681,  77351, 1681,  77359, 1687,  77369, 1686,  77377, 1687,  77383, 1686,  77417, 1685   
77419, 1682,  77431, 1678,  77447, 1686,  77471, 1684,  77477, 1689,  77479, 1681,  77489, 1684,  77491, 1687   
77509, 1687,  77513, 1682,  77521, 1684,  77527, 1685,  77543, 1692,  77549, 1686,  77551, 1687,  77557, 1688   
77563, 1679,  77569, 1688,  77573, 1682,  77587, 1685,  77591, 1685,  77611, 1681,  77617, 1687,  77621, 1683   
77641, 1689,  77647, 1688,  77659, 1683,  77681, 1694,  77687, 1692,  77689, 1677,  77699, 1685,  77711, 1689   
77713, 1677,  77719, 1683,  77723, 1683,  77731, 1683,  77743, 1688,  77747, 1689,  77761, 1690,  77773, 1684   
77783, 1684,  77797, 1684,  77801, 1686,  77813, 1689,  77839, 1679,  77849, 1685,  77863, 1698,  77867, 1686   
77893, 1692,  77899, 1682,  77929, 1689,  77933, 1686,  77951, 1682,  77969, 1691,  77977, 1688,  77983, 1680   
77999, 1692,  78007, 1691,  78017, 1690,  78031, 1689,  78041, 1693,  78049, 1685,  78059, 1694,  78079, 1698   
78101, 1687,  78121, 1690,  78125, 1684,  78137, 1689,  78139, 1694,  78157, 1698,  78163, 1690,  78167, 1696   
78173, 1692,  78179, 1694,  78191, 1697,  78193, 1687,  78203, 1691,  78229, 1693,  78233, 1691,  78241, 1700   
78259, 1698,  78277, 1698,  78283, 1692,  78301, 1702,  78307, 1697,  78311, 1693,  78317, 1696,  78341, 1686   
78347, 1688,  78367, 1695,  78401, 1700,  78427, 1697,  78437, 1693,  78439, 1702,  78467, 1696,  78479, 1690   
78487, 1695,  78497, 1695,  78509, 1699,  78511, 1699,  78517, 1690,  78539, 1691,  78541, 1697,  78553, 1696   
 
Table 4. Continue 17 
 
78569, 1697,  78571, 1688,  78577, 1697,  78583, 1707,  78593, 1697,  78607, 1689,  78623, 1693,  78643, 1694   
78649, 1696,  78653, 1701,  78691, 1699,  78697, 1706,  78707, 1697,  78713, 1704,  78721, 1700,  78737, 1701   
78779, 1699,  78781, 1701,  78787, 1704,  78791, 1697,  78797, 1712,  78803, 1701,  78809, 1713,  78823, 1696   
78839, 1702,  78853, 1697,  78857, 1703,  78877, 1704,  78887, 1714,  78889, 1699,  78893, 1703,  78901, 1707   
78919, 1700,  78929, 1700,  78941, 1699,  78961, 1704,  78977, 1696,  78979, 1697,  78989, 1702,  79031, 1696   
79039, 1710,  79043, 1703,  79063, 1704,  79087, 1699,  79103, 1701,  79111, 1702,  79133, 1698,  79139, 1695   
79147, 1705,  79151, 1701,  79153, 1702,  79159, 1702,  79181, 1710,  79187, 1700,  79193, 1701,  79201, 1700   
79229, 1706,  79231, 1701,  79241, 1705,  79259, 1704,  79273, 1702,  79279, 1706,  79283, 1711,  79301, 1696   
79309, 1711,  79319, 1711,  79333, 1708,  79337, 1707,  79349, 1704,  79357, 1711,  79367, 1713,  79379, 1710   
79393, 1708,  79397, 1712,  79399, 1706,  79411, 1699,  79423, 1707,  79427, 1704,  79433, 1710,  79451, 1708   
79481, 1707,  79493, 1712,  79507, 1712,  79531, 1701,  79537, 1707,  79549, 1704,  79559, 1700,  79561, 1714   
79579, 1710,  79589, 1705,  79601, 1714,  79609, 1704,  79613, 1711,  79621, 1713,  79627, 1716,  79631, 1713   
79633, 1710,  79657, 1713,  79669, 1711,  79687, 1715,  79691, 1716,  79693, 1713,  79697, 1713,  79699, 1707   
79757, 1712,  79769, 1716,  79777, 1706,  79801, 1723,  79811, 1707,  79813, 1697,  79817, 1711,  79823, 1705   
79829, 1715,  79841, 1711,  79843, 1716,  79847, 1705,  79861, 1720,  79867, 1705,  79873, 1715,  79889, 1701   
79901, 1709,  79903, 1707,  79907, 1705,  79939, 1715,  79943, 1720,  79967, 1717,  79973, 1719,  79979, 1702   
79987, 1710,  79997, 1711,  79999, 1707,  80021, 1715,  80039, 1718,  80051, 1717,  80071, 1713,  80077, 1724   
80089, 1720,  80107, 1720,  80111, 1718,  80141, 1716,  80147, 1719,  80149, 1725,  80153, 1708,  80167, 1714   
80173, 1714,  80177, 1718,  80191, 1718,  80207, 1704,  80209, 1715,  80221, 1718,  80231, 1718,  80233, 1716   
80239, 1712,  80251, 1717,  80263, 1717,  80273, 1713,  80279, 1716,  80287, 1725,  80309, 1717,  80317, 1715   
80329, 1718,  80341, 1713,  80347, 1716,  80363, 1716,  80369, 1725,  80387, 1716,  80407, 1735,  80429, 1719   
80447, 1719,  80449, 1718,  80471, 1715,  80473, 1716,  80489, 1719,  80491, 1716,  80513, 1719,  80527, 1723   
80537, 1722,  80557, 1715,  80567, 1718,  80599, 1720,  80603, 1726,  80611, 1724,  80621, 1719,  80627, 1716   
80629, 1727,  80651, 1720,  80657, 1714,  80669, 1714,  80671, 1720,  80677, 1720,  80681, 1718,  80683, 1728   
80687, 1717,  80701, 1719,  80713, 1722,  80737, 1720,  80747, 1733,  80749, 1717,  80761, 1732,  80777, 1724   
80779, 1719,  80783, 1721,  80789, 1729,  80803, 1722,  80809, 1729,  80819, 1728,  80831, 1717,  80833, 1728   
80849, 1721,  80863, 1723,  80897, 1728,  80909, 1728,  80911, 1727,  80917, 1722,  80923, 1726,  80929, 1732   
80933, 1725,  80953, 1721,  80963, 1724,  80989, 1735,  81001, 1715,  81013, 1725,  81017, 1733,  81019, 1732   
81023, 1725,  81031, 1729,  81041, 1727,  81043, 1732,  81047, 1723,  81049, 1727,  81071, 1728,  81077, 1721   
81083, 1725,  81097, 1728,  81101, 1727,  81119, 1725,  81131, 1727,  81157, 1723,  81163, 1733,  81173, 1722   
81181, 1725,  81197, 1727,  81199, 1724,  81203, 1729,  81223, 1732,  81233, 1726,  81239, 1721,  81281, 1728   
81283, 1727,  81293, 1736,  81299, 1729,  81307, 1733,  81331, 1739,  81343, 1730,  81349, 1726,  81353, 1733   
81359, 1721,  81371, 1729,  81373, 1725,  81401, 1734,  81409, 1738,  81421, 1728,  81439, 1733,  81457, 1739   
81463, 1729,  81509, 1730,  81517, 1735,  81527, 1720,  81533, 1741,  81547, 1732,  81551, 1738,  81553, 1738   
81559, 1735,  81563, 1734,  81569, 1729,  81611, 1731,  81619, 1732,  81629, 1729,  81637, 1726,  81647, 1740   
81649, 1731,  81667, 1729,  81671, 1737,  81677, 1739,  81689, 1728,  81701, 1729,  81703, 1730,  81707, 1734   
81727, 1729,  81737, 1727,  81749, 1724,  81761, 1739,  81769, 1740,  81773, 1736,  81799, 1737,  81817, 1734   
81839, 1732,  81847, 1733,  81853, 1731,  81869, 1735,  81883, 1735,  81899, 1741,  81901, 1740,  81919, 1737   
81929, 1743,  81931, 1738,  81937, 1736,  81943, 1746,  81953, 1741,  81967, 1741,  81971, 1734,  81973, 1737   
82003, 1750,  82007, 1733,  82009, 1733,  82013, 1742,  82021, 1732,  82031, 1736,  82037, 1736,  82039, 1734   
82051, 1736,  82067, 1742,  82073, 1740,  82129, 1739,  82139, 1736,  82141, 1732,  82153, 1739,  82163, 1738   
82171, 1735,  82183, 1739,  82189, 1748,  82193, 1741,  82207, 1736,  82217, 1746,  82219, 1739,  82223, 1744   
82231, 1736,  82237, 1733,  82241, 1746,  82261, 1746,  82267, 1737,  82279, 1729,  82301, 1746,  82307, 1734   
82339, 1743,  82349, 1740,  82351, 1741,  82361, 1741,  82373, 1752,  82387, 1728,  82393, 1736,  82421, 1732   
82457, 1752,  82463, 1744,  82469, 1745,  82471, 1742,  82483, 1744,  82487, 1753,  82493, 1746,  82499, 1748   
82507, 1747,  82529, 1745,  82531, 1742,  82549, 1741,  82559, 1740,  82561, 1742,  82567, 1739,  82571, 1740   
82591, 1739,  82601, 1743,  82609, 1747,  82613, 1746,  82619, 1739,  82633, 1743,  82651, 1747,  82657, 1749   
82699, 1748,  82721, 1749,  82723, 1744,  82727, 1738,  82729, 1749,  82757, 1743,  82759, 1747,  82763, 1748   
 
Table 4. Continue 18 
 
82781, 1753,  82787, 1750,  82793, 1750,  82799, 1740,  82811, 1745,  82813, 1734,  82837, 1744,  82847, 1751   
82883, 1738,  82889, 1745,  82891, 1751,  82903, 1744,  82913, 1744,  82939, 1751,  82963, 1746,  82981, 1758   
82997, 1749,  83003, 1740,  83009, 1746,  83023, 1749,  83047, 1748,  83059, 1748,  83063, 1752,  83071, 1755   
83077, 1751,  83089, 1751,  83093, 1754,  83101, 1747,  83117, 1752,  83137, 1749,  83177, 1747,  83203, 1750   
83207, 1748,  83219, 1754,  83221, 1752,  83227, 1755,  83231, 1755,  83233, 1754,  83243, 1746,  83257, 1756   
83267, 1755,  83269, 1746,  83273, 1751,  83299, 1758,  83311, 1751,  83339, 1757,  83341, 1748,  83357, 1742   
83383, 1765,  83389, 1757,  83399, 1755,  83401, 1747,  83407, 1745,  83417, 1758,  83423, 1746,  83431, 1758   
83437, 1749,  83443, 1755,  83449, 1754,  83459, 1761,  83471, 1748,  83477, 1760,  83497, 1748,  83521, 1755   
83537, 1755,  83557, 1753,  83561, 1758,  83563, 1760,  83579, 1753,  83591, 1758,  83597, 1756,  83609, 1750   
83617, 1751,  83621, 1753,  83639, 1758,  83641, 1765,  83653, 1754,  83663, 1749,  83689, 1752,  83701, 1752   
83717, 1756,  83719, 1756,  83737, 1758,  83761, 1762,  83773, 1756,  83777, 1762,  83791, 1750,  83813, 1757   
83833, 1753,  83843, 1764,  83857, 1763,  83869, 1759,  83873, 1760,  83891, 1749,  83903, 1756,  83911, 1759   
83921, 1768,  83933, 1750,  83939, 1752,  83969, 1757,  83983, 1760,  83987, 1756,  84011, 1756,  84017, 1765   
84047, 1755,  84053, 1761,  84059, 1759,  84061, 1763,  84067, 1757,  84089, 1769,  84121, 1763,  84127, 1761   
84131, 1763,  84137, 1764,  84143, 1764,  84163, 1760,  84179, 1756,  84181, 1769,  84191, 1757,  84199, 1765   
84211, 1758,  84221, 1771,  84223, 1766,  84229, 1757,  84239, 1767,  84247, 1756,  84263, 1760,  84299, 1766   
84307, 1768,  84313, 1770,  84317, 1770,  84319, 1766,  84347, 1768,  84349, 1763,  84377, 1765,  84389, 1762   
84391, 1764,  84401, 1754,  84407, 1768,  84421, 1763,  84431, 1762,  84437, 1762,  84443, 1762,  84449, 1767   
84457, 1777,  84463, 1773,  84467, 1754,  84481, 1755,  84499, 1769,  84503, 1761,  84509, 1758,  84521, 1766   
84523, 1766,  84533, 1771,  84551, 1766,  84559, 1771,  84589, 1765,  84629, 1773,  84631, 1767,  84649, 1767   
84653, 1781,  84659, 1772,  84673, 1765,  84691, 1769,  84697, 1772,  84701, 1767,  84713, 1761,  84719, 1763   
84731, 1770,  84737, 1773,  84751, 1767,  84761, 1774,  84787, 1776,  84793, 1768,  84809, 1765,  84811, 1769   
84827, 1777,  84857, 1770,  84859, 1767,  84869, 1767,  84871, 1770,  84913, 1771,  84919, 1769,  84947, 1777   
84961, 1777,  84967, 1768,  84977, 1774,  84979, 1776,  84991, 1774,  85009, 1771,  85021, 1775,  85027, 1777   
85037, 1764,  85049, 1777,  85061, 1777,  85081, 1773,  85087, 1775,  85091, 1774,  85093, 1765,  85103, 1766   
85109, 1767,  85121, 1769,  85133, 1775,  85147, 1766,  85159, 1774,  85193, 1772,  85199, 1780,  85201, 1776   
85213, 1772,  85223, 1771,  85229, 1771,  85237, 1768,  85243, 1777,  85247, 1777,  85259, 1774,  85297, 1772   
85303, 1772,  85313, 1777,  85331, 1775,  85333, 1775,  85361, 1778,  85363, 1773,  85369, 1771,  85381, 1771   
85411, 1783,  85427, 1778,  85429, 1776,  85439, 1774,  85447, 1774,  85451, 1778,  85453, 1770,  85469, 1778   
85487, 1778,  85513, 1782,  85517, 1773,  85523, 1775,  85531, 1772,  85549, 1776,  85571, 1779,  85577, 1790   
85597, 1777,  85601, 1781,  85607, 1771,  85619, 1777,  85621, 1785,  85627, 1786,  85639, 1780,  85643, 1779   
85661, 1778,  85667, 1778,  85669, 1780,  85691, 1772,  85703, 1779,  85711, 1785,  85717, 1779,  85733, 1772   
85751, 1780,  85781, 1776,  85793, 1776,  85817, 1778,  85819, 1783,  85829, 1782,  85831, 1784,  85837, 1778   
85843, 1787,  85847, 1778,  85849, 1776,  85853, 1776,  85889, 1783,  85903, 1769,  85909, 1777,  85931, 1772   
85933, 1781,  85991, 1770,  85999, 1784,  86011, 1779,  86017, 1784,  86027, 1778,  86029, 1773,  86069, 1782   
86077, 1789,  86083, 1785,  86111, 1788,  86113, 1785,  86117, 1790,  86131, 1784,  86137, 1792,  86143, 1778   
86161, 1784,  86171, 1781,  86179, 1779,  86183, 1773,  86197, 1784,  86201, 1781,  86209, 1776,  86239, 1790   
86243, 1780,  86249, 1789,  86257, 1784,  86263, 1795,  86269, 1786,  86287, 1784,  86291, 1790,  86293, 1785   
86297, 1787,  86311, 1788,  86323, 1793,  86341, 1790,  86351, 1782,  86353, 1784,  86357, 1786,  86369, 1786   
86371, 1786,  86381, 1784,  86389, 1787,  86399, 1787,  86413, 1787,  86423, 1791,  86441, 1787,  86453, 1791   
86461, 1779,  86467, 1787,  86477, 1790,  86491, 1792,  86501, 1786,  86509, 1787,  86531, 1792,  86533, 1799   
86539, 1785,  86561, 1789,  86573, 1784,  86579, 1791,  86587, 1781,  86599, 1797,  86627, 1788,  86629, 1793   
86677, 1790,  86689, 1793,  86693, 1789,  86711, 1787,  86719, 1794,  86729, 1794,  86743, 1796,  86753, 1793   
86767, 1792,  86771, 1791,  86783, 1784,  86813, 1798,  86837, 1787,  86843, 1789,  86851, 1801,  86857, 1792   
86861, 1784,  86869, 1791,  86923, 1792,  86927, 1793,  86929, 1788,  86939, 1797,  86951, 1783,  86959, 1789   
86969, 1809,  86981, 1795,  86993, 1795,  87011, 1793,  87013, 1790,  87037, 1790,  87041, 1790,  87049, 1790   
87071, 1797,  87083, 1798,  87103, 1797,  87107, 1792,  87119, 1800,  87121, 1803,  87133, 1792,  87149, 1795   
87151, 1798,  87179, 1798,  87181, 1793,  87187, 1797,  87211, 1784,  87221, 1804,  87223, 1792,  87251, 1798   
 
Table 4. Continue 19 
 
87253, 1809,  87257, 1799,  87277, 1793,  87281, 1803,  87293, 1798,  87299, 1795,  87313, 1795,  87317, 1807   
87323, 1802,  87337, 1801,  87359, 1792,  87383, 1792,  87403, 1808,  87407, 1800,  87421, 1797,  87427, 1795   
87433, 1805,  87443, 1793,  87473, 1798,  87481, 1805,  87491, 1804,  87509, 1797,  87511, 1794,  87517, 1800   
87523, 1798,  87539, 1797,  87541, 1793,  87547, 1800,  87553, 1801,  87557, 1804,  87559, 1802,  87583, 1802   
87587, 1798,  87589, 1797,  87613, 1797,  87623, 1805,  87629, 1798,  87631, 1797,  87641, 1809,  87643, 1796   
87649, 1793,  87671, 1802,  87679, 1802,  87683, 1807,  87691, 1802,  87697, 1794,  87701, 1802,  87719, 1813   
87721, 1807,  87739, 1801,  87743, 1811,  87751, 1799,  87767, 1803,  87793, 1805,  87797, 1806,  87803, 1804   
87811, 1806,  87833, 1798,  87853, 1809,  87869, 1800,  87877, 1808,  87881, 1804,  87887, 1809,  87911, 1808   
87917, 1803,  87931, 1810,  87943, 1802,  87959, 1804,  87961, 1803,  87973, 1802,  87977, 1798,  87991, 1810   
88001, 1805,  88003, 1805,  88007, 1803,  88019, 1806,  88037, 1803,  88069, 1806,  88079, 1807,  88093, 1808   
88117, 1811,  88129, 1811,  88169, 1805,  88177, 1805,  88211, 1801,  88223, 1798,  88237, 1807,  88241, 1806   
88259, 1810,  88261, 1803,  88289, 1810,  88301, 1806,  88321, 1802,  88327, 1799,  88337, 1809,  88339, 1813   
88379, 1808,  88397, 1810,  88411, 1811,  88423, 1813,  88427, 1811,  88463, 1811,  88469, 1807,  88471, 1810   
88493, 1806,  88499, 1816,  88513, 1810,  88523, 1816,  88547, 1809,  88589, 1803,  88591, 1813,  88607, 1816   
88609, 1815,  88643, 1813,  88651, 1813,  88657, 1807,  88661, 1809,  88663, 1811,  88667, 1806,  88681, 1809   
88721, 1813,  88729, 1818,  88741, 1810,  88747, 1815,  88771, 1814,  88789, 1822,  88793, 1818,  88799, 1821   
88801, 1811,  88807, 1815,  88811, 1817,  88813, 1820,  88817, 1818,  88819, 1822,  88843, 1810,  88853, 1810   
88861, 1809,  88867, 1808,  88873, 1806,  88883, 1818,  88897, 1820,  88903, 1814,  88919, 1807,  88937, 1822   
88951, 1819,  88969, 1822,  88993, 1814,  88997, 1812,  89003, 1817,  89009, 1827,  89017, 1812,  89021, 1818   
89041, 1823,  89051, 1814,  89057, 1812,  89069, 1811,  89071, 1816,  89083, 1815,  89087, 1818,  89101, 1811   
89107, 1817,  89113, 1829,  89119, 1819,  89123, 1812,  89137, 1824,  89153, 1818,  89189, 1818,  89203, 1816   
89209, 1817,  89213, 1824,  89227, 1821,  89231, 1824,  89237, 1821,  89261, 1815,  89269, 1818,  89273, 1819   
89293, 1819,  89303, 1821,  89317, 1823,  89329, 1820,  89363, 1825,  89371, 1815,  89381, 1810,  89387, 1821   
89393, 1820,  89399, 1811,  89413, 1822,  89417, 1827,  89431, 1822,  89443, 1809,  89449, 1811,  89459, 1832   
89477, 1817,  89491, 1820,  89501, 1823,  89513, 1818,  89519, 1826,  89521, 1813,  89527, 1825,  89533, 1829   
89561, 1824,  89563, 1821,  89567, 1824,  89591, 1823,  89597, 1822,  89599, 1829,  89603, 1812,  89611, 1821   
89627, 1818,  89633, 1821,  89653, 1821,  89657, 1830,  89659, 1838,  89669, 1822,  89671, 1822,  89681, 1822   
89689, 1819,  89753, 1820,  89759, 1824,  89767, 1837,  89779, 1829,  89783, 1823,  89797, 1831,  89809, 1825   
89819, 1823,  89821, 1824,  89833, 1825,  89839, 1831,  89849, 1826,  89867, 1820,  89891, 1823,  89897, 1823   
89899, 1825,  89909, 1838,  89917, 1830,  89923, 1832,  89939, 1829,  89959, 1829,  89963, 1829,  89977, 1834   
89983, 1831,  89989, 1832,  90001, 1839,  90007, 1818,  90011, 1826,  90017, 1836,  90019, 1831,  90023, 1833   
90031, 1827,  90053, 1831,  90059, 1829,  90067, 1837,  90071, 1835,  90073, 1828,  90089, 1834,  90107, 1841   
90121, 1832,  90127, 1832,  90149, 1829,  90163, 1824,  90173, 1837,  90187, 1837,  90191, 1831,  90197, 1823   
90199, 1825,  90203, 1824,  90217, 1824,  90227, 1825,  90239, 1835,  90247, 1835,  90263, 1829,  90271, 1828   
90281, 1821,  90289, 1832,  90313, 1837,  90353, 1840,  90359, 1827,  90371, 1828,  90373, 1827,  90379, 1831   
90397, 1834,  90401, 1831,  90403, 1839,  90407, 1834,  90437, 1821,  90439, 1831,  90469, 1834,  90473, 1836   
90481, 1840,  90499, 1833,  90511, 1827,  90523, 1838,  90527, 1824,  90529, 1830,  90533, 1837,  90547, 1840   
90583, 1824,  90599, 1826,  90617, 1840,  90619, 1838,  90631, 1829,  90641, 1838,  90647, 1830,  90659, 1831   
90677, 1829,  90679, 1840,  90697, 1838,  90703, 1843,  90709, 1837,  90731, 1834,  90749, 1835,  90787, 1828   
90793, 1832,  90803, 1843,  90821, 1831,  90823, 1831,  90833, 1834,  90841, 1839,  90847, 1837,  90863, 1846   
90887, 1837,  90901, 1840,  90907, 1837,  90911, 1832,  90917, 1832,  90931, 1839,  90947, 1832,  90971, 1829   
90977, 1838,  90989, 1833,  90997, 1842,  91009, 1840,  91019, 1832,  91033, 1841,  91079, 1839,  91081, 1836   
91097, 1836,  91099, 1835,  91121, 1847,  91127, 1844,  91129, 1840,  91139, 1843,  91141, 1833,  91151, 1844   
91153, 1839,  91159, 1838,  91163, 1840,  91183, 1834,  91193, 1849,  91199, 1844,  91229, 1835,  91237, 1831   
91243, 1838,  91249, 1838,  91253, 1835,  91283, 1840,  91291, 1845,  91297, 1852,  91303, 1835,  91309, 1841   
91331, 1841,  91367, 1841,  91369, 1840,  91373, 1846,  91381, 1836,  91387, 1841,  91393, 1839,  91397, 1842   
91411, 1845,  91423, 1847,  91433, 1844,  91453, 1835,  91457, 1841,  91459, 1845,  91463, 1844,  91493, 1846   
91499, 1839,  91513, 1842,  91529, 1845,  91541, 1838,  91571, 1844,  91573, 1841,  91577, 1849,  91583, 1844   
 
Table 4. Continue 20 
 
91591, 1847,  91621, 1845,  91631, 1845,  91639, 1840,  91673, 1843,  91691, 1850,  91703, 1847,  91711, 1843   
91733, 1849,  91753, 1849,  91757, 1836,  91771, 1856,  91781, 1845,  91801, 1852,  91807, 1852,  91811, 1856   
91813, 1852,  91823, 1855,  91837, 1850,  91841, 1845,  91867, 1841,  91873, 1847,  91909, 1841,  91921, 1844   
91939, 1842,  91943, 1849,  91951, 1848,  91957, 1854,  91961, 1851,  91967, 1850,  91969, 1852,  91997, 1857   
92003, 1842,  92009, 1854,  92033, 1844,  92041, 1844,  92051, 1845,  92077, 1854,  92083, 1853,  92107, 1852   
92111, 1841,  92119, 1850,  92143, 1860,  92153, 1841,  92173, 1850,  92177, 1853,  92179, 1849,  92189, 1846   
92203, 1856,  92219, 1847,  92221, 1854,  92227, 1845,  92233, 1856,  92237, 1852,  92243, 1856,  92251, 1849   
92269, 1851,  92297, 1846,  92311, 1847,  92317, 1844,  92333, 1852,  92347, 1859,  92353, 1861,  92357, 1860   
92363, 1853,  92369, 1851,  92377, 1860,  92381, 1851,  92383, 1845,  92387, 1857,  92399, 1854,  92401, 1864   
92413, 1851,  92419, 1848,  92431, 1852,  92459, 1861,  92461, 1854,  92467, 1851,  92479, 1856,  92489, 1864   
92503, 1858,  92507, 1858,  92551, 1847,  92557, 1855,  92567, 1840,  92569, 1865,  92581, 1854,  92593, 1854   
92623, 1859,  92627, 1855,  92639, 1861,  92641, 1857,  92647, 1856,  92657, 1863,  92669, 1848,  92671, 1856   
92681, 1858,  92683, 1867,  92693, 1865,  92699, 1864,  92707, 1848,  92717, 1854,  92723, 1859,  92737, 1863   
92753, 1856,  92761, 1859,  92767, 1856,  92779, 1851,  92789, 1863,  92791, 1851,  92801, 1854,  92809, 1864   
92821, 1861,  92831, 1862,  92849, 1855,  92857, 1864,  92861, 1858,  92863, 1866,  92867, 1859,  92893, 1858   
92899, 1858,  92921, 1860,  92927, 1862,  92941, 1866,  92951, 1863,  92957, 1869,  92959, 1856,  92987, 1868   
92993, 1863,  93001, 1867,  93047, 1854,  93053, 1858,  93059, 1854,  93077, 1869,  93083, 1858,  93089, 1867   
93097, 1859,  93103, 1863,  93113, 1863,  93131, 1855,  93133, 1858,  93139, 1867,  93151, 1861,  93169, 1861   
93179, 1864,  93187, 1865,  93199, 1853,  93229, 1865,  93239, 1860,  93241, 1867,  93251, 1863,  93253, 1859   
93257, 1864,  93263, 1869,  93281, 1863,  93283, 1871,  93287, 1856,  93307, 1859,  93319, 1872,  93323, 1865   
93329, 1872,  93337, 1870,  93371, 1866,  93377, 1861,  93383, 1864,  93407, 1850,  93419, 1868,  93427, 1871   
93463, 1874,  93479, 1868,  93481, 1859,  93487, 1863,  93491, 1859,  93493, 1871,  93497, 1862,  93503, 1867   
93523, 1865,  93529, 1863,  93553, 1870,  93557, 1863,  93559, 1873,  93563, 1861,  93581, 1868,  93601, 1864   
93607, 1873,  93629, 1862,  93637, 1866,  93683, 1876,  93701, 1866,  93703, 1873,  93719, 1872,  93739, 1866   
93761, 1855,  93763, 1866,  93787, 1872,  93809, 1873,  93811, 1867,  93827, 1867,  93851, 1867,  93871, 1869   
93887, 1873,  93889, 1870,  93893, 1873,  93901, 1874,  93911, 1872,  93913, 1864,  93923, 1873,  93937, 1871   
93941, 1868,  93949, 1865,  93967, 1874,  93971, 1870,  93979, 1868,  93983, 1871,  93997, 1865,  94007, 1875   
94009, 1867,  94033, 1860,  94049, 1864,  94057, 1871,  94063, 1872,  94079, 1874,  94099, 1881,  94109, 1877   
94111, 1875,  94117, 1864,  94121, 1877,  94151, 1868,  94153, 1868,  94169, 1875,  94201, 1870,  94207, 1875   
94219, 1875,  94229, 1872,  94249, 1866,  94253, 1877,  94261, 1875,  94273, 1882,  94291, 1867,  94307, 1873   
94309, 1879,  94321, 1884,  94327, 1878,  94331, 1874,  94343, 1879,  94349, 1874,  94351, 1871,  94379, 1872   
94397, 1877,  94399, 1883,  94421, 1876,  94427, 1882,  94433, 1874,  94439, 1878,  94441, 1875,  94447, 1871   
94463, 1873,  94477, 1888,  94483, 1876,  94513, 1875,  94529, 1878,  94531, 1870,  94541, 1872,  94543, 1873   
94547, 1874,  94559, 1879,  94561, 1891,  94573, 1877,  94583, 1876,  94597, 1872,  94603, 1876,  94613, 1877   
94621, 1880,  94649, 1877,  94651, 1884,  94687, 1881,  94693, 1875,  94709, 1868,  94723, 1882,  94727, 1879   
94747, 1879,  94771, 1884,  94777, 1882,  94781, 1876,  94789, 1869,  94793, 1892,  94811, 1885,  94819, 1882   
94823, 1882,  94837, 1887,  94841, 1881,  94847, 1885,  94849, 1875,  94873, 1874,  94889, 1889,  94903, 1890   
94907, 1877,  94933, 1871,  94949, 1878,  94951, 1878,  94961, 1877,  94993, 1890,  94999, 1881,  95003, 1883   
95009, 1879,  95021, 1877,  95027, 1878,  95063, 1886,  95071, 1879,  95083, 1882,  95087, 1890,  95089, 1900   
95093, 1876,  95101, 1881,  95107, 1887,  95111, 1886,  95131, 1890,  95143, 1888,  95153, 1883,  95177, 1884   
95189, 1895,  95191, 1890,  95203, 1879,  95213, 1880,  95219, 1887,  95231, 1889,  95233, 1882,  95239, 1885   
95257, 1882,  95261, 1882,  95267, 1877,  95273, 1882,  95279, 1888,  95287, 1882,  95311, 1885,  95317, 1893   
95327, 1881,  95339, 1893,  95369, 1892,  95383, 1892,  95393, 1887,  95401, 1889,  95413, 1879,  95419, 1888   
95429, 1881,  95441, 1891,  95443, 1896,  95461, 1888,  95467, 1882,  95471, 1885,  95479, 1886,  95483, 1888   
95507, 1902,  95527, 1890,  95531, 1884,  95539, 1887,  95549, 1889,  95561, 1897,  95569, 1891,  95581, 1883   
95597, 1890,  95603, 1891,  95617, 1896,  95621, 1883,  95629, 1893,  95633, 1879,  95651, 1886,  95701, 1897   
95707, 1880,  95713, 1884,  95717, 1891,  95723, 1882,  95731, 1885,  95737, 1895,  95747, 1885,  95773, 1887   
95783, 1889,  95789, 1898,  95791, 1894,  95801, 1905,  95803, 1893,  95813, 1895,  95819, 1891,  95857, 1893   
 
Table 4. Continue 21 
 
95869, 1888,  95873, 1894,  95881, 1890,  95891, 1891,  95911, 1884,  95917, 1886,  95923, 1891,  95929, 1890   
95947, 1887,  95957, 1895,  95959, 1896,  95971, 1889,  95987, 1897,  95989, 1905,  96001, 1891,  96013, 1900   
96017, 1889,  96043, 1889,  96053, 1893,  96059, 1880,  96079, 1886,  96097, 1890,  96137, 1901,  96149, 1894   
96157, 1882,  96167, 1900,  96179, 1897,  96181, 1896,  96199, 1892,  96211, 1896,  96221, 1899,  96223, 1886   
96233, 1896,  96259, 1903,  96263, 1892,  96269, 1904,  96281, 1885,  96289, 1894,  96293, 1886,  96323, 1899   
96329, 1894,  96331, 1895,  96337, 1891,  96353, 1903,  96377, 1894,  96401, 1896,  96419, 1900,  96431, 1895   
96443, 1897,  96451, 1898,  96457, 1905,  96461, 1909,  96469, 1901,  96479, 1904,  96487, 1902,  96493, 1896   
96497, 1892,  96517, 1899,  96527, 1889,  96553, 1894,  96557, 1900,  96581, 1898,  96587, 1899,  96589, 1898   
96601, 1902,  96643, 1899,  96661, 1899,  96667, 1899,  96671, 1896,  96697, 1905,  96703, 1906,  96721, 1891   
96731, 1898,  96737, 1901,  96739, 1907,  96749, 1893,  96757, 1907,  96763, 1904,  96769, 1902,  96779, 1898   
96787, 1904,  96797, 1903,  96799, 1899,  96821, 1902,  96823, 1897,  96827, 1909,  96847, 1897,  96851, 1906   
96857, 1911,  96893, 1908,  96907, 1893,  96911, 1907,  96931, 1908,  96953, 1904,  96959, 1905,  96973, 1896   
96979, 1898,  96989, 1905,  96997, 1904,  97001, 1909,  97003, 1898,  97007, 1902,  97021, 1908,  97039, 1900   
97073, 1908,  97081, 1912,  97103, 1903,  97117, 1903,  97127, 1893,  97151, 1905,  97157, 1903,  97159, 1900   
97169, 1903,  97171, 1909,  97177, 1892,  97187, 1896,  97213, 1919,  97231, 1899,  97241, 1903,  97259, 1910   
97283, 1906,  97301, 1907,  97303, 1903,  97327, 1918,  97367, 1905,  97369, 1907,  97373, 1907,  97379, 1916   
97381, 1909,  97387, 1899,  97397, 1908,  97423, 1910,  97429, 1904,  97441, 1904,  97453, 1909,  97459, 1912   
97463, 1908,  97499, 1918,  97501, 1908,  97511, 1909,  97523, 1907,  97547, 1901,  97549, 1903,  97553, 1907   
97561, 1911,  97571, 1911,  97577, 1908,  97579, 1907,  97583, 1914,  97607, 1911,  97609, 1910,  97613, 1913   
97649, 1908,  97651, 1913,  97673, 1910,  97687, 1912,  97711, 1909,  97729, 1903,  97771, 1906,  97777, 1913   
97787, 1911,  97789, 1913,  97813, 1924,  97829, 1922,  97841, 1910,  97843, 1907,  97847, 1917,  97849, 1913   
97859, 1914,  97861, 1910,  97871, 1914,  97879, 1917,  97883, 1915,  97919, 1910,  97927, 1915,  97931, 1906   
97943, 1917,  97961, 1916,  97967, 1919,  97969, 1910,  97973, 1918,  97987, 1912,  98009, 1911,  98011, 1918   
98017, 1914,  98041, 1913,  98047, 1911,  98057, 1916,  98081, 1908,  98101, 1916,  98123, 1918,  98129, 1920   
98143, 1912,  98179, 1927,  98207, 1921,  98213, 1920,  98221, 1920,  98227, 1918,  98251, 1907,  98257, 1913   
98269, 1914,  98297, 1918,  98299, 1927,  98317, 1917,  98321, 1915,  98323, 1910,  98327, 1917,  98347, 1915   
98369, 1921,  98377, 1911,  98387, 1920,  98389, 1911,  98407, 1919,  98411, 1910,  98419, 1921,  98429, 1923   
98443, 1926,  98453, 1916,  98459, 1923,  98467, 1917,  98473, 1915,  98479, 1919,  98491, 1916,  98507, 1924   
98519, 1915,  98533, 1921,  98543, 1928,  98561, 1915,  98563, 1923,  98573, 1912,  98597, 1921,  98621, 1927   
98627, 1921,  98639, 1922,  98641, 1918,  98663, 1917,  98669, 1913,  98689, 1917,  98711, 1928,  98713, 1923   
98717, 1930,  98729, 1927,  98731, 1922,  98737, 1923,  98773, 1922,  98779, 1922,  98801, 1919,  98807, 1930   
98809, 1928,  98837, 1921,  98849, 1925,  98867, 1925,  98869, 1929,  98873, 1923,  98887, 1929,  98893, 1914   
98897, 1926,  98899, 1920,  98909, 1923,  98911, 1930,  98927, 1928,  98929, 1924,  98939, 1927,  98947, 1922   
98953, 1919,  98963, 1927,  98981, 1928,  98993, 1921,  98999, 1927,  99013, 1922,  99017, 1923,  99023, 1929   
99041, 1925,  99053, 1930,  99079, 1922,  99083, 1920,  99089, 1929,  99103, 1927,  99109, 1925,  99119, 1930   
99131, 1922,  99133, 1931,  99137, 1930,  99139, 1935,  99149, 1930,  99173, 1932,  99181, 1926,  99191, 1921   
99223, 1924,  99233, 1925,  99241, 1931,  99251, 1923,  99257, 1915,  99259, 1935,  99277, 1930,  99289, 1926   
99317, 1929,  99347, 1927,  99349, 1923,  99367, 1934,  99371, 1933,  99377, 1933,  99391, 1932,  99397, 1929   
99401, 1926,  99409, 1917,  99431, 1926,  99439, 1924,  99469, 1927,  99487, 1936,  99497, 1927,  99523, 1924   
99527, 1936,  99529, 1930,  99551, 1932,  99559, 1931,  99563, 1930,  99571, 1939,  99577, 1931,  99581, 1928   
99607, 1932,  99611, 1928,  99623, 1928,  99643, 1931,  99661, 1936,  99667, 1933,  99679, 1926,  99689, 1942   
99707, 1934,  99709, 1924,  99713, 1938,  99719, 1924,  99721, 1932,  99733, 1930,  99761, 1936,  99767, 1935   
99787, 1926,  99793, 1939,  99809, 1929,  99817, 1931,  99823, 1931,  99829, 1932,  99833, 1928,  99839, 1941   
99859, 1935,  99871, 1928,  99877, 1941,  99881, 1935,  99901, 1939,  99907, 1934,  99923, 1933,  99929, 1939   
99961, 1936,  99971, 1934,  99989, 1934,  99991, 1932    
  


==> anc/dataTable5.csv <==
Table 5. The sizes t^{L}_{2}=t^{L}_{2}(2,q) of complete lexiarcs in planes  PG(2,q), 100001 <= q <= 301813, q prime power  
  
100003, 1940,  100019, 1934,  100043, 1936,  100049, 1938,  100057, 1931,  100069, 1941,  100103, 1939   
100109, 1941,  100129, 1940,  100151, 1945,  100153, 1937,  100169, 1935,  100183, 1933,  100189, 1937   
100193, 1934,  100207, 1939,  100213, 1944,  100237, 1938,  100267, 1937,  100271, 1940,  100279, 1941   
100291, 1933,  100297, 1951,  100313, 1940,  100333, 1935,  100343, 1934,  100357, 1932,  100361, 1940   
100363, 1944,  100379, 1941,  100391, 1943,  100393, 1943,  100403, 1928,  100411, 1942,  100417, 1932   
100447, 1944,  100459, 1935,  100469, 1942,  100483, 1946,  100489, 1947,  100493, 1940,  100501, 1946   
100511, 1939,  100517, 1934,  100519, 1939,  100523, 1944,  100537, 1943,  100547, 1942,  100549, 1950   
100559, 1942,  100591, 1943,  100609, 1947,  100613, 1949,  100621, 1943,  100649, 1944,  100669, 1939   
100673, 1942,  100693, 1939,  100699, 1941,  100703, 1941,  100733, 1942,  100741, 1942,  100747, 1936   
100769, 1934,  100787, 1935,  100799, 1947,  100801, 1949,  100811, 1947,  100823, 1945,  100829, 1943   
100847, 1946,  100853, 1941,  100907, 1942,  100913, 1946,  100927, 1938,  100931, 1951,  100937, 1953   
100943, 1943,  100957, 1948,  100981, 1954,  100987, 1942,  100999, 1939,  101009, 1949,  101021, 1947   
101027, 1946,  101051, 1943,  101063, 1947,  101081, 1945,  101089, 1944,  101107, 1951,  101111, 1949   
101113, 1955,  101117, 1951,  101119, 1956,  101141, 1945,  101149, 1948,  101159, 1951,  101161, 1947   
101173, 1944,  101183, 1938,  101197, 1956,  101203, 1942,  101207, 1953,  101209, 1949,  101221, 1952   
101267, 1945,  101273, 1954,  101279, 1947,  101281, 1956,  101287, 1950,  101293, 1948,  101323, 1955   
101333, 1956,  101341, 1936,  101347, 1950,  101359, 1947,  101363, 1952,  101377, 1953,  101383, 1954   
101399, 1946,  101411, 1949,  101419, 1951,  101429, 1950,  101449, 1948,  101467, 1943,  101477, 1955   
101483, 1949,  101489, 1955,  101501, 1951,  101503, 1954,  101513, 1952,  101527, 1957,  101531, 1962   
101533, 1951,  101537, 1951,  101561, 1950,  101573, 1952,  101581, 1954,  101599, 1950,  101603, 1955   
101611, 1959,  101627, 1947,  101641, 1945,  101653, 1950,  101663, 1947,  101681, 1953,  101693, 1943   
101701, 1945,  101719, 1957,  101723, 1958,  101737, 1961,  101741, 1954,  101747, 1949,  101749, 1949   
101771, 1945,  101789, 1957,  101797, 1959,  101807, 1956,  101833, 1949,  101837, 1961,  101839, 1940   
101863, 1955,  101869, 1949,  101873, 1952,  101879, 1958,  101891, 1949,  101917, 1958,  101921, 1942   
101929, 1947,  101939, 1955,  101957, 1964,  101963, 1953,  101977, 1955,  101987, 1957,  101999, 1967   
102001, 1959,  102013, 1951,  102019, 1965,  102023, 1952,  102031, 1947,  102043, 1958,  102059, 1957   
102061, 1955,  102071, 1958,  102077, 1959,  102079, 1959,  102101, 1962,  102103, 1950,  102107, 1959   
102121, 1949,  102139, 1947,  102149, 1953,  102161, 1956,  102181, 1960,  102191, 1962,  102197, 1965   
102199, 1953,  102203, 1959,  102217, 1956,  102229, 1957,  102233, 1959,  102241, 1954,  102251, 1960   
102253, 1960,  102259, 1956,  102293, 1959,  102299, 1954,  102301, 1969,  102317, 1950,  102329, 1958   
102337, 1962,  102359, 1951,  102367, 1964,  102397, 1964,  102407, 1970,  102409, 1963,  102433, 1952   
102437, 1962,  102451, 1959,  102461, 1957,  102481, 1965,  102497, 1959,  102499, 1956,  102503, 1967   
102523, 1968,  102533, 1958,  102539, 1970,  102547, 1966,  102551, 1968,  102559, 1963,  102563, 1969   
102587, 1960,  102593, 1969,  102607, 1963,  102611, 1962,  102643, 1961,  102647, 1962,  102653, 1962   
102667, 1962,  102673, 1968,  102677, 1966,  102679, 1962,  102701, 1962,  102761, 1966,  102763, 1962   
102769, 1961,  102793, 1970,  102797, 1965,  102811, 1969,  102829, 1969,  102841, 1956,  102859, 1963   
102871, 1966,  102877, 1968,  102881, 1964,  102911, 1966,  102913, 1976,  102929, 1963,  102931, 1965   
102953, 1963,  102967, 1965,  102983, 1966,  103001, 1963,  103007, 1963,  103043, 1966,  103049, 1956   
103067, 1977,  103069, 1973,  103079, 1970,  103087, 1974,  103091, 1964,  103093, 1979,  103099, 1966   
103123, 1968,  103141, 1967,  103171, 1966,  103177, 1964,  103183, 1970,  103217, 1974,  103231, 1973   
103237, 1971,  103289, 1969,  103291, 1968,  103307, 1962,  103319, 1971,  103333, 1973,  103349, 1973   
103357, 1969,  103387, 1973,  103391, 1968,  103393, 1976,  103399, 1969,  103409, 1977,  103421, 1967   
103423, 1975,  103451, 1966,  103457, 1980,  103471, 1966,  103483, 1969,  103511, 1967,  103529, 1968   
103549, 1977,  103553, 1966,  103561, 1970,  103567, 1975,  103573, 1982,  103577, 1967,  103583, 1963   
103591, 1966,  103613, 1971,  103619, 1989,  103643, 1977,  103651, 1974,  103657, 1963,  103669, 1969   
103681, 1974,  103687, 1975,  103699, 1974,  103703, 1965,  103723, 1964,  103769, 1974,  103787, 1968   
103801, 1968,  103811, 1972,  103813, 1970,  103823, 1980,  103837, 1973,  103841, 1975,  103843, 1967   
103867, 1977,  103889, 1975,  103903, 1971,  103913, 1972,  103919, 1962,  103951, 1977,  103963, 1968   
 
Table 5. Continue 1 
 
103967, 1976,  103969, 1978,  103979, 1971,  103981, 1982,  103991, 1975,  103993, 1989,  103997, 1973   
104003, 1969,  104009, 1975,  104021, 1984,  104033, 1990,  104047, 1983,  104053, 1970,  104059, 1973   
104087, 1980,  104089, 1980,  104107, 1975,  104113, 1976,  104119, 1977,  104123, 1985,  104147, 1982   
104149, 1988,  104161, 1981,  104173, 1984,  104179, 1987,  104183, 1978,  104207, 1987,  104231, 1978   
104233, 1981,  104239, 1991,  104243, 1985,  104281, 1982,  104287, 1983,  104297, 1986,  104309, 1983   
104311, 1974,  104323, 1990,  104327, 1985,  104347, 1981,  104369, 1977,  104381, 1983,  104383, 1984   
104393, 1979,  104399, 1983,  104417, 1988,  104459, 1979,  104471, 1979,  104473, 1984,  104479, 1984   
104491, 1985,  104513, 1981,  104527, 1973,  104537, 1993,  104543, 1983,  104549, 1988,  104551, 1978   
104561, 1990,  104579, 1980,  104593, 1973,  104597, 1988,  104623, 1990,  104639, 1990,  104651, 1986   
104659, 1980,  104677, 1988,  104681, 1988,  104683, 1981,  104693, 1980,  104701, 1984,  104707, 1984   
104711, 1979,  104717, 1987,  104723, 1990,  104729, 1983,  104743, 1980,  104759, 1975,  104761, 1989   
104773, 1991,  104779, 1991,  104789, 1987,  104801, 1983,  104803, 1981,  104827, 1991,  104831, 1991   
104849, 1990,  104851, 1995,  104869, 1982,  104879, 1993,  104891, 1987,  104911, 1987,  104917, 1983   
104933, 1992,  104947, 1988,  104953, 1985,  104959, 1977,  104971, 1988,  104987, 1982,  104999, 1978   
105019, 1991,  105023, 1997,  105031, 1989,  105037, 1989,  105071, 1985,  105097, 1989,  105107, 1990   
105137, 1987,  105143, 1998,  105167, 1998,  105173, 1993,  105199, 1991,  105211, 1987,  105227, 1988   
105229, 1994,  105239, 1987,  105251, 1998,  105253, 1990,  105263, 1982,  105269, 1998,  105277, 1984   
105319, 1993,  105323, 1993,  105331, 1984,  105337, 1988,  105341, 1991,  105359, 1998,  105361, 1989   
105367, 1990,  105373, 1988,  105379, 1994,  105389, 1991,  105397, 1997,  105401, 1997,  105407, 1992   
105437, 1999,  105449, 1987,  105467, 1996,  105491, 1987,  105499, 1992,  105503, 1998,  105509, 1993   
105517, 1993,  105527, 1999,  105529, 1989,  105533, 1987,  105541, 1987,  105557, 1999,  105563, 2002   
105601, 1998,  105607, 1992,  105613, 1991,  105619, 2000,  105649, 2000,  105653, 1987,  105667, 1998   
105673, 2004,  105683, 1995,  105691, 1999,  105701, 1989,  105727, 1990,  105733, 1989,  105751, 1996   
105761, 1991,  105767, 1989,  105769, 1986,  105817, 1987,  105829, 1987,  105863, 1998,  105871, 1988   
105883, 2005,  105899, 1996,  105907, 1987,  105913, 1999,  105929, 2004,  105943, 2001,  105953, 1996   
105967, 2003,  105971, 1989,  105977, 1993,  105983, 2004,  105997, 1992,  106013, 2005,  106019, 2003   
106031, 2004,  106033, 1997,  106087, 2003,  106103, 2001,  106109, 1995,  106121, 1999,  106123, 2004   
106129, 1998,  106163, 1999,  106181, 2002,  106187, 2004,  106189, 1997,  106207, 2003,  106213, 2002   
106217, 2002,  106219, 1992,  106243, 2018,  106261, 2005,  106273, 2001,  106277, 2003,  106279, 1999   
106291, 1992,  106297, 2005,  106303, 1999,  106307, 1993,  106319, 1999,  106321, 1994,  106331, 1996   
106349, 1994,  106357, 1986,  106363, 2000,  106367, 2000,  106373, 2001,  106391, 2004,  106397, 2001   
106411, 2009,  106417, 2006,  106427, 2005,  106433, 2008,  106441, 2004,  106451, 2005,  106453, 1997   
106487, 2008,  106501, 2012,  106531, 1993,  106537, 2009,  106541, 2006,  106543, 1999,  106591, 2009   
106619, 2007,  106621, 2021,  106627, 2002,  106637, 2000,  106649, 2011,  106657, 2005,  106661, 2012   
106663, 2008,  106669, 2011,  106681, 2003,  106693, 2009,  106699, 2006,  106703, 2003,  106721, 2003   
106727, 1997,  106739, 2003,  106747, 2008,  106751, 2001,  106753, 2010,  106759, 2006,  106781, 2006   
106783, 2010,  106787, 2004,  106801, 2004,  106823, 2011,  106853, 2011,  106859, 2002,  106861, 2016   
106867, 2007,  106871, 2003,  106877, 2018,  106903, 2001,  106907, 2005,  106921, 2006,  106937, 2003   
106949, 2009,  106957, 2013,  106961, 2003,  106963, 2003,  106979, 2001,  106993, 2014,  107021, 2013   
107033, 2004,  107053, 2019,  107057, 2022,  107069, 2007,  107071, 1999,  107077, 2007,  107089, 2009   
107099, 2017,  107101, 2011,  107119, 2012,  107123, 2007,  107137, 2005,  107171, 2009,  107183, 2012   
107197, 2013,  107201, 2006,  107209, 2010,  107227, 2002,  107243, 2006,  107251, 2009,  107269, 2010   
107273, 2010,  107279, 2007,  107309, 2015,  107323, 2016,  107339, 2015,  107347, 2009,  107351, 2022   
107357, 2004,  107377, 2010,  107441, 2010,  107449, 2010,  107453, 2011,  107467, 2012,  107473, 2015   
107507, 2015,  107509, 2004,  107563, 2014,  107581, 2019,  107599, 2018,  107603, 2013,  107609, 2015   
107621, 2019,  107641, 2016,  107647, 2007,  107671, 2015,  107687, 2004,  107693, 2017,  107699, 2019   
107713, 2011,  107717, 2010,  107719, 2006,  107741, 2019,  107747, 2003,  107761, 2008,  107773, 2015   
107777, 2020,  107791, 2017,  107827, 2020,  107837, 2021,  107839, 2013,  107843, 2019,  107857, 2022   
 
Table 5. Continue 2 
 
107867, 2017,  107873, 2023,  107881, 2022,  107897, 2017,  107903, 2017,  107923, 2015,  107927, 2013   
107941, 2018,  107951, 2011,  107971, 2010,  107981, 2025,  107999, 2015,  108007, 2011,  108011, 2015   
108013, 2020,  108023, 2019,  108037, 2026,  108041, 2018,  108061, 2024,  108079, 2013,  108089, 2017   
108107, 2020,  108109, 2018,  108127, 2025,  108131, 2020,  108139, 2018,  108161, 2021,  108179, 2021   
108187, 2014,  108191, 2014,  108193, 2030,  108203, 2023,  108211, 2016,  108217, 2020,  108223, 2016   
108233, 2027,  108247, 2021,  108263, 2022,  108271, 2024,  108287, 2021,  108289, 2023,  108293, 2018   
108301, 2015,  108343, 2032,  108347, 2022,  108359, 2023,  108377, 2008,  108379, 2017,  108401, 2027   
108413, 2019,  108421, 2019,  108439, 2022,  108457, 2023,  108461, 2019,  108463, 2023,  108497, 2027   
108499, 2028,  108503, 2020,  108517, 2029,  108529, 2032,  108533, 2030,  108541, 2022,  108553, 2028   
108557, 2025,  108571, 2033,  108587, 2031,  108631, 2024,  108637, 2026,  108643, 2033,  108649, 2031   
108677, 2024,  108707, 2017,  108709, 2024,  108727, 2032,  108739, 2032,  108751, 2033,  108761, 2037   
108769, 2031,  108791, 2028,  108793, 2028,  108799, 2027,  108803, 2028,  108821, 2025,  108827, 2028   
108863, 2027,  108869, 2022,  108877, 2024,  108881, 2032,  108883, 2037,  108887, 2021,  108893, 2024   
108907, 2017,  108917, 2028,  108923, 2031,  108929, 2028,  108943, 2020,  108947, 2033,  108949, 2018   
108959, 2028,  108961, 2028,  108967, 2036,  108971, 2029,  108991, 2033,  109001, 2024,  109013, 2025   
109037, 2028,  109049, 2028,  109063, 2027,  109073, 2033,  109097, 2021,  109103, 2019,  109111, 2030   
109121, 2029,  109133, 2036,  109139, 2029,  109141, 2019,  109147, 2035,  109159, 2026,  109169, 2025   
109171, 2040,  109199, 2027,  109201, 2025,  109211, 2025,  109229, 2032,  109253, 2040,  109267, 2029   
109279, 2025,  109297, 2034,  109303, 2032,  109313, 2032,  109321, 2030,  109331, 2031,  109357, 2034   
109363, 2038,  109367, 2021,  109379, 2034,  109387, 2043,  109391, 2031,  109397, 2023,  109423, 2030   
109433, 2038,  109441, 2038,  109451, 2033,  109453, 2029,  109469, 2026,  109471, 2027,  109481, 2036   
109507, 2037,  109517, 2031,  109519, 2028,  109537, 2041,  109541, 2028,  109547, 2032,  109561, 2036   
109567, 2037,  109579, 2031,  109583, 2034,  109589, 2042,  109597, 2025,  109609, 2025,  109619, 2024   
109621, 2027,  109639, 2022,  109661, 2038,  109663, 2039,  109673, 2032,  109717, 2028,  109721, 2048   
109741, 2036,  109751, 2029,  109789, 2036,  109793, 2038,  109807, 2028,  109819, 2035,  109829, 2043   
109831, 2032,  109841, 2041,  109843, 2032,  109847, 2048,  109849, 2031,  109859, 2040,  109873, 2031   
109883, 2037,  109891, 2038,  109897, 2043,  109903, 2036,  109913, 2034,  109919, 2042,  109937, 2048   
109943, 2025,  109961, 2041,  109987, 2046,  110017, 2048,  110023, 2031,  110039, 2048,  110051, 2041   
110059, 2041,  110063, 2041,  110069, 2042,  110083, 2038,  110119, 2043,  110129, 2043,  110161, 2042   
110183, 2033,  110221, 2042,  110233, 2026,  110237, 2045,  110251, 2052,  110261, 2041,  110269, 2035   
110273, 2043,  110281, 2039,  110291, 2049,  110311, 2032,  110321, 2054,  110323, 2042,  110339, 2036   
110359, 2044,  110419, 2040,  110431, 2037,  110437, 2044,  110441, 2046,  110459, 2044,  110477, 2045   
110479, 2043,  110491, 2045,  110501, 2038,  110503, 2048,  110527, 2049,  110533, 2040,  110543, 2054   
110557, 2043,  110563, 2041,  110567, 2050,  110569, 2042,  110573, 2043,  110581, 2054,  110587, 2046   
110597, 2047,  110603, 2057,  110609, 2036,  110623, 2046,  110629, 2049,  110641, 2042,  110647, 2032   
110651, 2044,  110681, 2037,  110711, 2040,  110729, 2049,  110731, 2054,  110749, 2040,  110753, 2037   
110771, 2048,  110777, 2046,  110807, 2038,  110813, 2043,  110819, 2052,  110821, 2050,  110849, 2048   
110863, 2041,  110879, 2049,  110881, 2051,  110899, 2042,  110909, 2043,  110917, 2052,  110921, 2049   
110923, 2040,  110927, 2046,  110933, 2042,  110939, 2048,  110947, 2042,  110951, 2048,  110969, 2054   
110977, 2046,  110989, 2038,  111029, 2044,  111031, 2054,  111043, 2054,  111049, 2046,  111053, 2050   
111091, 2056,  111103, 2058,  111109, 2048,  111119, 2046,  111121, 2050,  111127, 2050,  111143, 2046   
111149, 2044,  111187, 2041,  111191, 2043,  111211, 2046,  111217, 2048,  111227, 2057,  111229, 2054   
111253, 2055,  111263, 2052,  111269, 2053,  111271, 2050,  111301, 2053,  111317, 2049,  111323, 2050   
111337, 2052,  111341, 2052,  111347, 2053,  111373, 2051,  111409, 2051,  111427, 2054,  111431, 2058   
111439, 2052,  111443, 2039,  111467, 2050,  111487, 2051,  111491, 2052,  111493, 2053,  111497, 2053   
111509, 2045,  111521, 2043,  111533, 2058,  111539, 2055,  111577, 2050,  111581, 2058,  111593, 2061   
111599, 2057,  111611, 2050,  111623, 2058,  111637, 2055,  111641, 2061,  111653, 2065,  111659, 2047   
111667, 2052,  111697, 2053,  111721, 2064,  111731, 2049,  111733, 2048,  111751, 2058,  111767, 2052   
 
Table 5. Continue 3 
 
111773, 2058,  111779, 2054,  111781, 2060,  111791, 2057,  111799, 2066,  111821, 2050,  111827, 2053   
111829, 2057,  111833, 2058,  111847, 2055,  111857, 2055,  111863, 2057,  111869, 2057,  111871, 2068   
111893, 2054,  111913, 2065,  111919, 2058,  111949, 2059,  111953, 2051,  111959, 2067,  111973, 2048   
111977, 2058,  111997, 2061,  112019, 2052,  112031, 2056,  112061, 2065,  112067, 2069,  112069, 2062   
112087, 2058,  112097, 2060,  112103, 2053,  112111, 2047,  112121, 2055,  112129, 2049,  112139, 2056   
112153, 2054,  112163, 2056,  112181, 2062,  112199, 2060,  112207, 2054,  112213, 2065,  112223, 2058   
112237, 2060,  112241, 2063,  112247, 2056,  112249, 2069,  112253, 2061,  112261, 2049,  112279, 2069   
112289, 2066,  112291, 2052,  112297, 2055,  112303, 2065,  112327, 2065,  112331, 2061,  112337, 2065   
112339, 2058,  112349, 2067,  112361, 2065,  112363, 2056,  112397, 2061,  112403, 2069,  112429, 2066   
112459, 2061,  112481, 2060,  112501, 2058,  112507, 2063,  112543, 2062,  112559, 2064,  112571, 2059   
112573, 2056,  112577, 2058,  112583, 2060,  112589, 2068,  112601, 2060,  112603, 2066,  112621, 2061   
112643, 2060,  112657, 2072,  112663, 2063,  112687, 2050,  112691, 2077,  112741, 2072,  112757, 2077   
112759, 2072,  112771, 2077,  112787, 2072,  112799, 2065,  112807, 2062,  112831, 2072,  112843, 2067   
112859, 2072,  112877, 2062,  112901, 2069,  112909, 2075,  112913, 2064,  112919, 2066,  112921, 2077   
112927, 2065,  112939, 2068,  112951, 2065,  112967, 2056,  112979, 2069,  112997, 2068,  113011, 2072   
113017, 2065,  113021, 2077,  113023, 2071,  113027, 2074,  113039, 2073,  113041, 2064,  113051, 2079   
113063, 2064,  113081, 2070,  113083, 2071,  113089, 2063,  113093, 2064,  113111, 2071,  113117, 2075   
113123, 2066,  113131, 2068,  113143, 2065,  113147, 2065,  113149, 2063,  113153, 2075,  113159, 2065   
113161, 2069,  113167, 2073,  113171, 2079,  113173, 2074,  113177, 2068,  113189, 2073,  113209, 2080   
113213, 2067,  113227, 2068,  113233, 2077,  113279, 2065,  113287, 2068,  113327, 2072,  113329, 2070   
113341, 2074,  113357, 2075,  113359, 2072,  113363, 2078,  113371, 2074,  113381, 2067,  113383, 2069   
113417, 2069,  113437, 2075,  113453, 2068,  113467, 2068,  113489, 2067,  113497, 2073,  113501, 2075   
113513, 2074,  113537, 2075,  113539, 2086,  113557, 2075,  113567, 2074,  113569, 2087,  113591, 2076   
113621, 2070,  113623, 2072,  113647, 2063,  113657, 2080,  113683, 2078,  113717, 2061,  113719, 2074   
113723, 2073,  113731, 2079,  113749, 2068,  113759, 2069,  113761, 2070,  113777, 2075,  113779, 2078   
113783, 2077,  113797, 2073,  113809, 2076,  113819, 2067,  113837, 2077,  113843, 2083,  113891, 2080   
113899, 2087,  113903, 2082,  113909, 2078,  113921, 2082,  113933, 2080,  113947, 2067,  113957, 2084   
113963, 2081,  113969, 2075,  113983, 2072,  113989, 2076,  114001, 2078,  114013, 2074,  114031, 2081   
114041, 2089,  114043, 2077,  114067, 2079,  114073, 2082,  114077, 2077,  114083, 2070,  114089, 2077   
114113, 2073,  114143, 2079,  114157, 2079,  114161, 2079,  114167, 2080,  114193, 2091,  114197, 2088   
114199, 2086,  114203, 2072,  114217, 2077,  114221, 2085,  114229, 2074,  114259, 2079,  114269, 2085   
114277, 2090,  114281, 2079,  114299, 2083,  114311, 2072,  114319, 2082,  114329, 2086,  114343, 2080   
114371, 2072,  114377, 2081,  114407, 2079,  114419, 2084,  114451, 2082,  114467, 2088,  114473, 2087   
114479, 2085,  114487, 2082,  114493, 2088,  114547, 2084,  114553, 2089,  114571, 2088,  114577, 2086   
114593, 2081,  114599, 2076,  114601, 2080,  114613, 2087,  114617, 2083,  114641, 2090,  114643, 2078   
114649, 2086,  114659, 2072,  114661, 2081,  114671, 2090,  114679, 2085,  114689, 2077,  114691, 2085   
114713, 2083,  114743, 2088,  114749, 2092,  114757, 2093,  114761, 2072,  114769, 2094,  114773, 2085   
114781, 2093,  114797, 2080,  114799, 2078,  114809, 2091,  114827, 2078,  114833, 2083,  114847, 2090   
114859, 2093,  114883, 2092,  114889, 2083,  114901, 2093,  114913, 2093,  114941, 2094,  114967, 2093   
114973, 2087,  114997, 2090,  115001, 2081,  115013, 2082,  115019, 2081,  115021, 2094,  115057, 2094   
115061, 2092,  115067, 2089,  115079, 2078,  115099, 2087,  115117, 2093,  115123, 2082,  115127, 2098   
115133, 2096,  115151, 2101,  115153, 2095,  115163, 2094,  115183, 2090,  115201, 2098,  115211, 2090   
115223, 2083,  115237, 2101,  115249, 2092,  115259, 2089,  115279, 2102,  115301, 2094,  115303, 2093   
115309, 2086,  115319, 2098,  115321, 2096,  115327, 2092,  115331, 2090,  115337, 2090,  115343, 2089   
115361, 2089,  115363, 2086,  115399, 2084,  115421, 2090,  115429, 2099,  115459, 2094,  115469, 2093   
115471, 2092,  115499, 2094,  115513, 2097,  115523, 2085,  115547, 2097,  115553, 2095,  115561, 2088   
115571, 2092,  115589, 2096,  115597, 2098,  115601, 2085,  115603, 2092,  115613, 2097,  115631, 2090   
115637, 2096,  115657, 2096,  115663, 2100,  115679, 2094,  115693, 2093,  115727, 2098,  115733, 2095   
 
Table 5. Continue 4 
 
115741, 2086,  115751, 2099,  115757, 2090,  115763, 2097,  115769, 2093,  115771, 2108,  115777, 2103   
115781, 2100,  115783, 2099,  115793, 2093,  115807, 2090,  115811, 2096,  115823, 2092,  115831, 2098   
115837, 2091,  115849, 2089,  115853, 2096,  115859, 2100,  115861, 2103,  115873, 2097,  115877, 2100   
115879, 2095,  115883, 2098,  115891, 2101,  115901, 2092,  115903, 2093,  115931, 2100,  115933, 2103   
115963, 2102,  115979, 2094,  115981, 2104,  115987, 2108,  116009, 2102,  116027, 2092,  116041, 2105   
116047, 2097,  116089, 2103,  116099, 2094,  116101, 2097,  116107, 2092,  116113, 2089,  116131, 2094   
116141, 2096,  116159, 2105,  116167, 2101,  116177, 2103,  116189, 2099,  116191, 2100,  116201, 2107   
116239, 2108,  116243, 2110,  116257, 2102,  116269, 2098,  116273, 2100,  116279, 2113,  116293, 2100   
116329, 2099,  116341, 2108,  116351, 2098,  116359, 2092,  116371, 2102,  116381, 2105,  116387, 2097   
116411, 2104,  116423, 2093,  116437, 2105,  116443, 2109,  116447, 2101,  116461, 2102,  116471, 2111   
116483, 2101,  116491, 2102,  116507, 2105,  116531, 2099,  116533, 2094,  116537, 2098,  116539, 2113   
116549, 2106,  116579, 2107,  116593, 2108,  116639, 2106,  116657, 2106,  116663, 2104,  116681, 2104   
116687, 2109,  116689, 2100,  116707, 2114,  116719, 2113,  116731, 2106,  116741, 2114,  116747, 2104   
116789, 2101,  116791, 2101,  116797, 2100,  116803, 2095,  116819, 2118,  116827, 2106,  116833, 2096   
116849, 2108,  116867, 2106,  116881, 2108,  116903, 2104,  116911, 2104,  116923, 2103,  116927, 2111   
116929, 2111,  116933, 2102,  116953, 2111,  116959, 2116,  116969, 2106,  116981, 2108,  116989, 2108   
116993, 2107,  117017, 2108,  117023, 2108,  117037, 2098,  117041, 2115,  117043, 2113,  117053, 2109   
117071, 2114,  117101, 2106,  117109, 2109,  117119, 2108,  117127, 2115,  117133, 2104,  117163, 2114   
117167, 2106,  117191, 2112,  117193, 2109,  117203, 2100,  117209, 2118,  117223, 2109,  117239, 2114   
117241, 2109,  117251, 2103,  117259, 2122,  117269, 2107,  117281, 2107,  117307, 2119,  117319, 2111   
117329, 2110,  117331, 2114,  117353, 2106,  117361, 2116,  117371, 2112,  117373, 2109,  117389, 2110   
117413, 2109,  117427, 2099,  117431, 2101,  117437, 2112,  117443, 2114,  117497, 2104,  117499, 2114   
117503, 2111,  117511, 2116,  117517, 2113,  117529, 2108,  117539, 2120,  117541, 2110,  117563, 2108   
117571, 2120,  117577, 2119,  117617, 2123,  117619, 2112,  117643, 2114,  117649, 2119,  117659, 2111   
117671, 2117,  117673, 2117,  117679, 2105,  117701, 2114,  117703, 2119,  117709, 2116,  117721, 2121   
117727, 2113,  117731, 2123,  117751, 2111,  117757, 2105,  117763, 2105,  117773, 2118,  117779, 2118   
117787, 2122,  117797, 2113,  117809, 2109,  117811, 2116,  117833, 2110,  117839, 2111,  117841, 2101   
117851, 2106,  117877, 2111,  117881, 2099,  117883, 2115,  117889, 2117,  117899, 2112,  117911, 2121   
117917, 2115,  117937, 2117,  117959, 2120,  117973, 2121,  117977, 2115,  117979, 2124,  117989, 2122   
117991, 2117,  118033, 2115,  118037, 2126,  118043, 2114,  118051, 2121,  118057, 2127,  118061, 2125   
118081, 2119,  118093, 2119,  118127, 2128,  118147, 2120,  118163, 2126,  118169, 2107,  118171, 2119   
118189, 2124,  118211, 2122,  118213, 2126,  118219, 2120,  118247, 2120,  118249, 2113,  118253, 2122   
118259, 2133,  118273, 2110,  118277, 2116,  118297, 2109,  118343, 2130,  118361, 2114,  118369, 2113   
118373, 2124,  118387, 2111,  118399, 2115,  118409, 2125,  118411, 2121,  118423, 2121,  118429, 2128   
118453, 2113,  118457, 2114,  118463, 2120,  118471, 2126,  118493, 2134,  118529, 2114,  118543, 2126   
118549, 2116,  118571, 2119,  118583, 2118,  118589, 2121,  118603, 2118,  118619, 2120,  118621, 2115   
118633, 2122,  118661, 2134,  118669, 2128,  118673, 2120,  118681, 2120,  118687, 2123,  118691, 2123   
118709, 2122,  118717, 2125,  118739, 2123,  118747, 2123,  118751, 2127,  118757, 2133,  118787, 2125   
118799, 2128,  118801, 2127,  118819, 2122,  118831, 2133,  118843, 2113,  118861, 2117,  118873, 2129   
118891, 2134,  118897, 2125,  118901, 2125,  118903, 2122,  118907, 2130,  118913, 2129,  118927, 2128   
118931, 2140,  118967, 2125,  118973, 2135,  119027, 2127,  119033, 2136,  119039, 2120,  119047, 2136   
119057, 2117,  119069, 2138,  119083, 2129,  119087, 2127,  119089, 2129,  119099, 2116,  119101, 2125   
119107, 2132,  119129, 2130,  119131, 2120,  119159, 2130,  119173, 2122,  119179, 2125,  119183, 2127   
119191, 2130,  119227, 2125,  119233, 2130,  119237, 2140,  119243, 2130,  119267, 2142,  119291, 2124   
119293, 2128,  119297, 2125,  119299, 2118,  119311, 2134,  119321, 2128,  119359, 2135,  119363, 2122   
119389, 2136,  119417, 2129,  119419, 2127,  119429, 2139,  119447, 2133,  119489, 2131,  119503, 2127   
119513, 2140,  119533, 2131,  119549, 2137,  119551, 2130,  119557, 2129,  119563, 2138,  119569, 2128   
119591, 2132,  119611, 2132,  119617, 2126,  119627, 2139,  119633, 2133,  119653, 2125,  119657, 2138   
 
Table 5. Continue 5 
 
119659, 2135,  119671, 2133,  119677, 2135,  119687, 2137,  119689, 2134,  119699, 2128,  119701, 2132   
119723, 2127,  119737, 2134,  119747, 2126,  119759, 2127,  119771, 2137,  119773, 2146,  119783, 2142   
119797, 2142,  119809, 2125,  119813, 2138,  119827, 2138,  119831, 2131,  119839, 2134,  119849, 2136   
119851, 2133,  119869, 2133,  119881, 2136,  119891, 2139,  119921, 2131,  119923, 2141,  119929, 2140   
119953, 2124,  119963, 2138,  119971, 2137,  119981, 2147,  119983, 2138,  119993, 2140,  120011, 2144   
120017, 2135,  120041, 2143,  120047, 2134,  120049, 2139,  120067, 2140,  120077, 2140,  120079, 2129   
120091, 2139,  120097, 2132,  120103, 2139,  120121, 2139,  120157, 2139,  120163, 2144,  120167, 2133   
120181, 2140,  120193, 2140,  120199, 2141,  120209, 2145,  120223, 2145,  120233, 2139,  120247, 2144   
120277, 2140,  120283, 2144,  120293, 2151,  120299, 2145,  120319, 2141,  120331, 2137,  120349, 2152   
120371, 2143,  120383, 2148,  120391, 2136,  120397, 2133,  120401, 2141,  120409, 2132,  120413, 2134   
120427, 2148,  120431, 2142,  120473, 2142,  120503, 2138,  120511, 2142,  120539, 2147,  120551, 2143   
120557, 2146,  120563, 2150,  120569, 2145,  120577, 2150,  120587, 2152,  120607, 2155,  120619, 2144   
120623, 2150,  120641, 2150,  120647, 2133,  120661, 2148,  120671, 2137,  120677, 2140,  120689, 2144   
120691, 2147,  120709, 2142,  120713, 2147,  120721, 2150,  120737, 2149,  120739, 2140,  120749, 2146   
120763, 2155,  120767, 2143,  120779, 2143,  120811, 2147,  120817, 2140,  120823, 2146,  120829, 2149   
120833, 2140,  120847, 2138,  120851, 2136,  120863, 2146,  120871, 2150,  120877, 2138,  120889, 2154   
120899, 2154,  120907, 2135,  120917, 2147,  120919, 2143,  120929, 2154,  120937, 2149,  120941, 2145   
120943, 2136,  120947, 2145,  120977, 2146,  120997, 2141,  121001, 2151,  121007, 2149,  121013, 2152   
121019, 2145,  121021, 2157,  121039, 2152,  121061, 2155,  121063, 2153,  121067, 2146,  121081, 2138   
121123, 2150,  121139, 2143,  121151, 2147,  121157, 2142,  121169, 2155,  121171, 2146,  121181, 2146   
121189, 2145,  121229, 2151,  121259, 2149,  121267, 2146,  121271, 2160,  121283, 2155,  121291, 2141   
121309, 2157,  121313, 2145,  121321, 2152,  121327, 2148,  121333, 2143,  121343, 2146,  121349, 2144   
121351, 2156,  121357, 2153,  121367, 2144,  121369, 2140,  121379, 2141,  121403, 2155,  121421, 2159   
121439, 2148,  121441, 2148,  121447, 2154,  121453, 2151,  121469, 2152,  121487, 2160,  121493, 2149   
121501, 2150,  121507, 2157,  121523, 2163,  121531, 2150,  121547, 2154,  121553, 2159,  121559, 2159   
121571, 2146,  121577, 2149,  121579, 2154,  121591, 2150,  121607, 2151,  121609, 2152,  121621, 2152   
121631, 2162,  121633, 2156,  121637, 2153,  121661, 2148,  121687, 2146,  121697, 2159,  121711, 2155   
121721, 2150,  121727, 2161,  121763, 2148,  121787, 2160,  121789, 2157,  121801, 2149,  121843, 2155   
121853, 2150,  121867, 2158,  121883, 2168,  121889, 2155,  121909, 2151,  121921, 2157,  121931, 2153   
121937, 2158,  121949, 2155,  121951, 2160,  121963, 2155,  121967, 2161,  121993, 2156,  121997, 2159   
122011, 2155,  122021, 2163,  122027, 2154,  122029, 2155,  122033, 2162,  122039, 2162,  122041, 2150   
122051, 2160,  122053, 2163,  122069, 2154,  122081, 2157,  122099, 2151,  122117, 2155,  122131, 2156   
122147, 2154,  122149, 2154,  122167, 2156,  122173, 2159,  122201, 2160,  122203, 2154,  122207, 2165   
122209, 2164,  122219, 2155,  122231, 2166,  122251, 2156,  122263, 2159,  122267, 2165,  122273, 2157   
122279, 2153,  122299, 2170,  122321, 2160,  122323, 2170,  122327, 2159,  122347, 2166,  122363, 2160   
122387, 2154,  122389, 2162,  122393, 2160,  122399, 2148,  122401, 2160,  122443, 2163,  122449, 2166   
122453, 2165,  122471, 2162,  122477, 2156,  122489, 2157,  122497, 2170,  122501, 2164,  122503, 2159   
122509, 2151,  122527, 2165,  122533, 2161,  122557, 2168,  122561, 2160,  122579, 2157,  122597, 2158   
122599, 2166,  122609, 2161,  122611, 2152,  122651, 2165,  122653, 2162,  122663, 2162,  122693, 2164   
122701, 2157,  122719, 2162,  122741, 2165,  122743, 2164,  122753, 2169,  122761, 2164,  122777, 2165   
122789, 2155,  122819, 2159,  122827, 2175,  122833, 2164,  122839, 2161,  122849, 2171,  122861, 2166   
122867, 2166,  122869, 2159,  122887, 2162,  122891, 2168,  122921, 2157,  122929, 2168,  122939, 2161   
122953, 2158,  122957, 2160,  122963, 2164,  122971, 2174,  123001, 2167,  123007, 2164,  123017, 2168   
123031, 2161,  123049, 2165,  123059, 2169,  123077, 2164,  123083, 2171,  123091, 2173,  123113, 2172   
123121, 2163,  123127, 2166,  123143, 2164,  123169, 2169,  123191, 2164,  123203, 2165,  123209, 2167   
123217, 2174,  123229, 2168,  123239, 2169,  123259, 2154,  123269, 2170,  123289, 2163,  123307, 2183   
123311, 2168,  123323, 2165,  123341, 2167,  123373, 2163,  123377, 2165,  123379, 2171,  123397, 2162   
123401, 2174,  123407, 2164,  123419, 2172,  123427, 2175,  123433, 2171,  123439, 2174,  123449, 2172   
 
Table 5. Continue 6 
 
123457, 2164,  123479, 2178,  123491, 2171,  123493, 2173,  123499, 2166,  123503, 2173,  123517, 2177   
123527, 2172,  123547, 2166,  123551, 2171,  123553, 2168,  123581, 2180,  123583, 2161,  123593, 2176   
123601, 2177,  123619, 2170,  123631, 2175,  123637, 2163,  123653, 2166,  123661, 2182,  123667, 2169   
123677, 2185,  123701, 2168,  123707, 2167,  123719, 2179,  123727, 2172,  123731, 2169,  123733, 2177   
123737, 2171,  123757, 2186,  123787, 2182,  123791, 2179,  123803, 2180,  123817, 2174,  123821, 2179   
123829, 2174,  123833, 2182,  123853, 2170,  123863, 2178,  123887, 2169,  123911, 2170,  123923, 2162   
123931, 2174,  123941, 2168,  123953, 2179,  123973, 2179,  123979, 2176,  123983, 2173,  123989, 2171   
123997, 2174,  124001, 2168,  124021, 2176,  124067, 2180,  124087, 2188,  124097, 2180,  124121, 2173   
124123, 2182,  124133, 2175,  124139, 2170,  124147, 2183,  124153, 2171,  124171, 2175,  124181, 2180   
124183, 2174,  124193, 2183,  124199, 2167,  124213, 2174,  124231, 2173,  124247, 2182,  124249, 2170   
124277, 2184,  124291, 2178,  124297, 2176,  124301, 2178,  124303, 2173,  124309, 2180,  124337, 2179   
124339, 2175,  124343, 2175,  124349, 2179,  124351, 2179,  124363, 2181,  124367, 2179,  124427, 2171   
124429, 2185,  124433, 2174,  124447, 2176,  124459, 2179,  124471, 2182,  124477, 2180,  124489, 2182   
124493, 2183,  124513, 2177,  124529, 2179,  124541, 2177,  124543, 2178,  124561, 2179,  124567, 2182   
124577, 2175,  124601, 2183,  124609, 2184,  124633, 2185,  124643, 2186,  124669, 2184,  124673, 2175   
124679, 2180,  124693, 2172,  124699, 2175,  124703, 2183,  124717, 2186,  124721, 2190,  124739, 2179   
124753, 2190,  124759, 2174,  124769, 2183,  124771, 2178,  124777, 2177,  124781, 2190,  124783, 2179   
124793, 2188,  124799, 2192,  124819, 2184,  124823, 2190,  124847, 2184,  124853, 2181,  124897, 2183   
124907, 2184,  124909, 2189,  124919, 2181,  124951, 2179,  124979, 2185,  124981, 2179,  124987, 2181   
124991, 2187,  125003, 2184,  125017, 2186,  125029, 2192,  125053, 2186,  125063, 2182,  125093, 2185   
125101, 2184,  125107, 2188,  125113, 2179,  125117, 2180,  125119, 2181,  125131, 2191,  125141, 2194   
125149, 2191,  125183, 2192,  125197, 2191,  125201, 2189,  125207, 2198,  125219, 2195,  125221, 2176   
125231, 2185,  125243, 2183,  125261, 2189,  125269, 2186,  125287, 2192,  125299, 2180,  125303, 2186   
125311, 2192,  125329, 2190,  125339, 2192,  125353, 2184,  125371, 2193,  125383, 2190,  125387, 2190   
125399, 2179,  125407, 2189,  125423, 2185,  125429, 2186,  125441, 2190,  125453, 2197,  125471, 2187   
125497, 2190,  125507, 2194,  125509, 2193,  125527, 2184,  125539, 2189,  125551, 2190,  125591, 2187   
125597, 2185,  125617, 2189,  125621, 2190,  125627, 2200,  125639, 2193,  125641, 2198,  125651, 2193   
125659, 2191,  125669, 2194,  125683, 2192,  125687, 2192,  125693, 2194,  125707, 2195,  125711, 2179   
125717, 2183,  125731, 2198,  125737, 2190,  125743, 2200,  125753, 2183,  125777, 2201,  125789, 2185   
125791, 2195,  125803, 2193,  125813, 2199,  125821, 2177,  125863, 2190,  125887, 2194,  125897, 2195   
125899, 2195,  125921, 2202,  125927, 2189,  125929, 2194,  125933, 2199,  125941, 2193,  125959, 2197   
125963, 2193,  126001, 2193,  126011, 2187,  126013, 2196,  126019, 2193,  126023, 2198,  126031, 2200   
126037, 2208,  126041, 2195,  126047, 2197,  126067, 2195,  126079, 2200,  126097, 2194,  126107, 2181   
126127, 2201,  126131, 2197,  126143, 2201,  126151, 2205,  126173, 2195,  126199, 2197,  126211, 2196   
126223, 2202,  126227, 2207,  126229, 2200,  126233, 2180,  126241, 2199,  126257, 2195,  126271, 2202   
126307, 2203,  126311, 2199,  126317, 2203,  126323, 2190,  126337, 2199,  126341, 2192,  126349, 2203   
126359, 2206,  126397, 2195,  126421, 2203,  126433, 2198,  126443, 2202,  126457, 2193,  126461, 2194   
126473, 2196,  126481, 2196,  126487, 2196,  126491, 2207,  126493, 2212,  126499, 2191,  126517, 2199   
126541, 2200,  126547, 2197,  126551, 2197,  126583, 2196,  126601, 2201,  126611, 2199,  126613, 2195   
126631, 2193,  126641, 2198,  126653, 2202,  126683, 2206,  126691, 2199,  126703, 2199,  126713, 2198   
126719, 2202,  126733, 2206,  126739, 2207,  126743, 2200,  126751, 2198,  126757, 2201,  126761, 2204   
126781, 2211,  126823, 2205,  126827, 2209,  126839, 2202,  126851, 2199,  126857, 2207,  126859, 2188   
126913, 2202,  126923, 2205,  126943, 2201,  126949, 2198,  126961, 2213,  126967, 2205,  126989, 2205   
127031, 2203,  127033, 2206,  127037, 2201,  127051, 2202,  127079, 2203,  127081, 2209,  127103, 2204   
127123, 2201,  127133, 2201,  127139, 2212,  127157, 2200,  127163, 2200,  127189, 2201,  127207, 2202   
127217, 2205,  127219, 2200,  127241, 2213,  127247, 2205,  127249, 2208,  127261, 2209,  127271, 2211   
127277, 2200,  127289, 2206,  127291, 2206,  127297, 2211,  127301, 2206,  127321, 2202,  127331, 2207   
127343, 2210,  127363, 2210,  127373, 2205,  127399, 2206,  127403, 2208,  127423, 2210,  127447, 2209   
 
Table 5. Continue 7 
 
127453, 2212,  127481, 2212,  127487, 2210,  127493, 2209,  127507, 2217,  127529, 2208,  127541, 2205   
127549, 2218,  127579, 2212,  127583, 2208,  127591, 2208,  127597, 2216,  127601, 2208,  127607, 2219   
127609, 2214,  127637, 2216,  127643, 2208,  127649, 2211,  127657, 2209,  127663, 2213,  127669, 2216   
127679, 2211,  127681, 2209,  127691, 2219,  127703, 2203,  127709, 2211,  127711, 2213,  127717, 2221   
127727, 2212,  127733, 2207,  127739, 2208,  127747, 2213,  127763, 2203,  127781, 2211,  127807, 2209   
127817, 2212,  127819, 2220,  127837, 2219,  127843, 2201,  127849, 2210,  127859, 2218,  127867, 2208   
127873, 2214,  127877, 2214,  127913, 2215,  127921, 2202,  127931, 2211,  127951, 2213,  127973, 2220   
127979, 2223,  127997, 2216,  128021, 2208,  128033, 2215,  128047, 2206,  128053, 2218,  128099, 2211   
128111, 2213,  128113, 2221,  128119, 2216,  128147, 2216,  128153, 2220,  128159, 2218,  128173, 2219   
128189, 2223,  128201, 2216,  128203, 2224,  128213, 2216,  128221, 2221,  128237, 2208,  128239, 2206   
128257, 2213,  128273, 2210,  128287, 2215,  128291, 2229,  128311, 2222,  128321, 2216,  128327, 2216   
128339, 2213,  128341, 2217,  128347, 2215,  128351, 2215,  128377, 2215,  128389, 2229,  128393, 2221   
128399, 2217,  128411, 2214,  128413, 2225,  128431, 2208,  128437, 2234,  128449, 2215,  128461, 2221   
128467, 2216,  128473, 2221,  128477, 2222,  128483, 2216,  128489, 2207,  128509, 2223,  128519, 2225   
128521, 2224,  128549, 2231,  128551, 2217,  128563, 2218,  128591, 2220,  128599, 2219,  128603, 2211   
128621, 2212,  128629, 2225,  128657, 2220,  128659, 2220,  128663, 2226,  128669, 2220,  128677, 2235   
128683, 2230,  128693, 2223,  128717, 2214,  128747, 2220,  128749, 2228,  128761, 2232,  128767, 2222   
128813, 2218,  128819, 2227,  128831, 2214,  128833, 2222,  128837, 2220,  128857, 2228,  128861, 2226   
128873, 2224,  128879, 2223,  128881, 2214,  128903, 2226,  128923, 2220,  128939, 2219,  128941, 2231   
128951, 2220,  128959, 2211,  128969, 2221,  128971, 2219,  128981, 2230,  128983, 2215,  128987, 2221   
128993, 2221,  129001, 2224,  129011, 2215,  129023, 2230,  129037, 2232,  129049, 2217,  129061, 2220   
129083, 2229,  129089, 2225,  129097, 2228,  129113, 2220,  129119, 2227,  129121, 2221,  129127, 2226   
129169, 2231,  129187, 2227,  129193, 2232,  129197, 2222,  129209, 2217,  129221, 2224,  129223, 2222   
129229, 2224,  129263, 2218,  129277, 2220,  129281, 2229,  129287, 2222,  129289, 2218,  129293, 2224   
129313, 2228,  129341, 2223,  129347, 2230,  129361, 2224,  129379, 2232,  129401, 2236,  129403, 2223   
129419, 2240,  129439, 2228,  129443, 2223,  129449, 2227,  129457, 2213,  129461, 2228,  129469, 2233   
129491, 2221,  129497, 2227,  129499, 2228,  129509, 2223,  129517, 2223,  129527, 2228,  129529, 2231   
129533, 2232,  129539, 2234,  129553, 2224,  129581, 2232,  129587, 2234,  129589, 2228,  129593, 2232   
129607, 2238,  129629, 2228,  129631, 2222,  129641, 2224,  129643, 2230,  129671, 2233,  129707, 2230   
129719, 2232,  129733, 2228,  129737, 2238,  129749, 2221,  129757, 2232,  129763, 2232,  129769, 2234   
129793, 2229,  129803, 2240,  129841, 2229,  129853, 2225,  129887, 2222,  129893, 2227,  129901, 2231   
129917, 2236,  129919, 2227,  129937, 2237,  129953, 2232,  129959, 2229,  129967, 2219,  129971, 2241   
130003, 2231,  130021, 2226,  130027, 2226,  130043, 2240,  130051, 2232,  130057, 2229,  130069, 2238   
130073, 2238,  130079, 2239,  130087, 2241,  130099, 2237,  130121, 2240,  130127, 2233,  130147, 2237   
130171, 2238,  130183, 2235,  130199, 2235,  130201, 2233,  130211, 2231,  130223, 2233,  130241, 2234   
130253, 2230,  130259, 2238,  130261, 2234,  130267, 2244,  130279, 2229,  130303, 2237,  130307, 2228   
130321, 2231,  130337, 2234,  130343, 2235,  130349, 2234,  130363, 2234,  130367, 2236,  130369, 2231   
130379, 2234,  130399, 2237,  130409, 2240,  130411, 2238,  130423, 2244,  130439, 2238,  130447, 2229   
130457, 2226,  130469, 2229,  130477, 2235,  130483, 2231,  130489, 2236,  130513, 2235,  130517, 2230   
130523, 2229,  130531, 2237,  130547, 2247,  130553, 2229,  130579, 2238,  130589, 2253,  130619, 2233   
130621, 2239,  130631, 2238,  130633, 2239,  130639, 2230,  130643, 2228,  130649, 2231,  130651, 2236   
130657, 2237,  130681, 2233,  130687, 2235,  130693, 2236,  130699, 2246,  130729, 2227,  130769, 2237   
130783, 2230,  130787, 2247,  130807, 2235,  130811, 2240,  130817, 2248,  130829, 2240,  130841, 2246   
130843, 2254,  130859, 2234,  130873, 2234,  130927, 2240,  130957, 2229,  130969, 2238,  130973, 2252   
130981, 2243,  130987, 2239,  131009, 2244,  131011, 2234,  131023, 2244,  131041, 2243,  131059, 2243   
131063, 2242,  131071, 2242,  131072, 2240,  131101, 2244,  131111, 2239,  131113, 2242,  131129, 2237   
131143, 2244,  131149, 2247,  131171, 2249,  131203, 2240,  131213, 2249,  131221, 2243,  131231, 2239   
131249, 2245,  131251, 2232,  131267, 2237,  131293, 2236,  131297, 2238,  131303, 2244,  131311, 2253   
 
Table 5. Continue 8 
 
131317, 2244,  131321, 2238,  131357, 2252,  131363, 2240,  131371, 2246,  131381, 2239,  131413, 2258   
131431, 2250,  131437, 2251,  131441, 2247,  131447, 2242,  131449, 2250,  131477, 2258,  131479, 2245   
131489, 2247,  131497, 2239,  131501, 2249,  131507, 2244,  131519, 2236,  131543, 2249,  131561, 2249   
131581, 2252,  131591, 2252,  131611, 2249,  131617, 2235,  131627, 2243,  131639, 2251,  131641, 2244   
131671, 2241,  131687, 2244,  131701, 2245,  131707, 2240,  131711, 2252,  131713, 2248,  131731, 2248   
131743, 2242,  131749, 2250,  131759, 2252,  131771, 2235,  131777, 2243,  131779, 2250,  131783, 2247   
131797, 2247,  131837, 2243,  131839, 2246,  131849, 2249,  131861, 2254,  131891, 2252,  131893, 2241   
131899, 2247,  131909, 2244,  131927, 2251,  131933, 2248,  131939, 2249,  131941, 2246,  131947, 2250   
131959, 2255,  131969, 2255,  132001, 2262,  132019, 2258,  132047, 2254,  132049, 2254,  132059, 2254   
132071, 2253,  132103, 2250,  132109, 2247,  132113, 2249,  132137, 2246,  132151, 2260,  132157, 2247   
132169, 2244,  132173, 2246,  132199, 2255,  132229, 2248,  132233, 2253,  132241, 2253,  132247, 2249   
132257, 2254,  132263, 2254,  132283, 2256,  132287, 2249,  132299, 2263,  132313, 2249,  132329, 2261   
132331, 2256,  132347, 2257,  132361, 2257,  132367, 2264,  132371, 2256,  132383, 2259,  132403, 2260   
132409, 2254,  132421, 2247,  132437, 2254,  132439, 2245,  132469, 2248,  132491, 2257,  132499, 2266   
132511, 2257,  132523, 2254,  132527, 2260,  132529, 2257,  132533, 2248,  132541, 2251,  132547, 2250   
132589, 2258,  132607, 2258,  132611, 2253,  132619, 2250,  132623, 2255,  132631, 2263,  132637, 2272   
132647, 2260,  132661, 2257,  132667, 2251,  132679, 2256,  132689, 2258,  132697, 2259,  132701, 2245   
132707, 2255,  132709, 2266,  132721, 2248,  132739, 2256,  132749, 2251,  132751, 2266,  132757, 2258   
132761, 2260,  132763, 2262,  132817, 2253,  132833, 2259,  132851, 2256,  132857, 2264,  132859, 2257   
132863, 2249,  132887, 2254,  132893, 2261,  132911, 2258,  132929, 2261,  132947, 2257,  132949, 2265   
132953, 2263,  132961, 2260,  132967, 2250,  132971, 2249,  132989, 2251,  133013, 2259,  133033, 2265   
133039, 2261,  133051, 2267,  133069, 2256,  133073, 2261,  133087, 2258,  133097, 2261,  133103, 2270   
133109, 2261,  133117, 2268,  133121, 2251,  133153, 2264,  133157, 2262,  133169, 2262,  133183, 2265   
133187, 2266,  133201, 2257,  133213, 2265,  133241, 2248,  133253, 2271,  133261, 2267,  133271, 2248   
133277, 2259,  133279, 2262,  133283, 2258,  133303, 2275,  133319, 2262,  133321, 2259,  133327, 2262   
133337, 2261,  133349, 2267,  133351, 2272,  133379, 2256,  133387, 2256,  133391, 2262,  133403, 2260   
133417, 2256,  133439, 2269,  133447, 2257,  133451, 2254,  133481, 2268,  133493, 2253,  133499, 2268   
133519, 2276,  133541, 2268,  133543, 2268,  133559, 2254,  133571, 2263,  133583, 2274,  133597, 2261   
133631, 2266,  133633, 2267,  133649, 2265,  133657, 2264,  133669, 2263,  133673, 2275,  133691, 2264   
133697, 2271,  133709, 2276,  133711, 2263,  133717, 2269,  133723, 2259,  133733, 2270,  133769, 2257   
133781, 2257,  133801, 2267,  133811, 2272,  133813, 2278,  133831, 2274,  133843, 2272,  133853, 2270   
133873, 2269,  133877, 2268,  133919, 2259,  133949, 2271,  133963, 2271,  133967, 2271,  133979, 2268   
133981, 2267,  133993, 2265,  133999, 2274,  134033, 2258,  134039, 2268,  134047, 2273,  134053, 2278   
134059, 2276,  134077, 2276,  134081, 2277,  134087, 2268,  134089, 2274,  134093, 2277,  134129, 2272   
134153, 2277,  134161, 2272,  134171, 2273,  134177, 2263,  134191, 2266,  134207, 2277,  134213, 2271   
134219, 2275,  134227, 2266,  134243, 2274,  134257, 2279,  134263, 2273,  134269, 2268,  134287, 2272   
134291, 2277,  134293, 2269,  134327, 2274,  134333, 2271,  134339, 2271,  134341, 2260,  134353, 2272   
134359, 2269,  134363, 2277,  134369, 2283,  134371, 2268,  134399, 2282,  134401, 2279,  134417, 2270   
134437, 2274,  134443, 2265,  134471, 2274,  134489, 2277,  134503, 2277,  134507, 2268,  134513, 2275   
134581, 2282,  134587, 2274,  134591, 2280,  134593, 2277,  134597, 2279,  134609, 2274,  134639, 2271   
134669, 2280,  134677, 2262,  134681, 2274,  134683, 2269,  134689, 2272,  134699, 2270,  134707, 2262   
134731, 2274,  134741, 2274,  134753, 2282,  134777, 2273,  134789, 2274,  134807, 2274,  134837, 2280   
134839, 2280,  134851, 2280,  134857, 2270,  134867, 2281,  134873, 2284,  134887, 2275,  134909, 2274   
134917, 2274,  134921, 2279,  134923, 2285,  134947, 2285,  134951, 2273,  134989, 2273,  134999, 2272   
135007, 2273,  135017, 2276,  135019, 2279,  135029, 2276,  135043, 2278,  135049, 2275,  135059, 2280   
135077, 2278,  135089, 2277,  135101, 2285,  135119, 2284,  135131, 2276,  135151, 2273,  135173, 2263   
135181, 2279,  135193, 2282,  135197, 2289,  135209, 2275,  135211, 2278,  135221, 2289,  135241, 2281   
135257, 2291,  135271, 2274,  135277, 2274,  135281, 2273,  135283, 2297,  135301, 2281,  135319, 2276   
 
Table 5. Continue 9 
 
135329, 2273,  135347, 2286,  135349, 2278,  135353, 2277,  135367, 2285,  135389, 2287,  135391, 2280   
135403, 2292,  135409, 2271,  135427, 2285,  135431, 2285,  135433, 2271,  135449, 2290,  135461, 2282   
135463, 2280,  135467, 2288,  135469, 2284,  135479, 2280,  135497, 2277,  135511, 2285,  135533, 2281   
135559, 2275,  135571, 2285,  135581, 2279,  135589, 2280,  135593, 2278,  135599, 2285,  135601, 2278   
135607, 2288,  135613, 2282,  135617, 2279,  135623, 2284,  135637, 2282,  135647, 2282,  135649, 2277   
135661, 2289,  135671, 2291,  135697, 2278,  135701, 2278,  135719, 2285,  135721, 2285,  135727, 2287   
135731, 2279,  135743, 2285,  135757, 2282,  135781, 2286,  135787, 2279,  135799, 2283,  135829, 2282   
135841, 2283,  135851, 2279,  135859, 2287,  135887, 2290,  135893, 2288,  135899, 2285,  135911, 2290   
135913, 2285,  135929, 2290,  135937, 2295,  135977, 2287,  135979, 2289,  136013, 2285,  136027, 2282   
136033, 2294,  136043, 2292,  136057, 2292,  136067, 2295,  136069, 2291,  136093, 2278,  136099, 2299   
136111, 2296,  136133, 2290,  136139, 2286,  136163, 2280,  136177, 2299,  136189, 2283,  136193, 2282   
136207, 2283,  136217, 2290,  136223, 2288,  136237, 2293,  136247, 2287,  136261, 2285,  136273, 2282   
136277, 2295,  136303, 2282,  136309, 2297,  136319, 2294,  136327, 2283,  136333, 2284,  136337, 2284   
136343, 2291,  136351, 2292,  136361, 2293,  136373, 2292,  136379, 2283,  136393, 2283,  136397, 2291   
136399, 2291,  136403, 2293,  136417, 2291,  136421, 2296,  136429, 2284,  136447, 2290,  136453, 2282   
136463, 2289,  136471, 2291,  136481, 2292,  136483, 2293,  136501, 2283,  136511, 2294,  136519, 2294   
136523, 2296,  136531, 2292,  136537, 2292,  136541, 2283,  136547, 2300,  136559, 2291,  136573, 2281   
136601, 2299,  136603, 2292,  136607, 2291,  136621, 2289,  136649, 2294,  136651, 2294,  136657, 2296   
136691, 2291,  136693, 2299,  136709, 2291,  136711, 2311,  136727, 2292,  136733, 2288,  136739, 2297   
136751, 2296,  136753, 2297,  136769, 2292,  136777, 2292,  136811, 2286,  136813, 2285,  136841, 2298   
136849, 2287,  136859, 2298,  136861, 2295,  136879, 2298,  136883, 2283,  136889, 2300,  136897, 2290   
136943, 2304,  136949, 2293,  136951, 2288,  136963, 2300,  136973, 2300,  136979, 2296,  136987, 2299   
136991, 2304,  136993, 2293,  136999, 2285,  137029, 2289,  137077, 2289,  137087, 2293,  137089, 2296   
137117, 2300,  137119, 2297,  137131, 2289,  137143, 2293,  137147, 2294,  137153, 2290,  137177, 2296   
137183, 2308,  137191, 2313,  137197, 2296,  137201, 2292,  137209, 2310,  137219, 2296,  137239, 2310   
137251, 2294,  137273, 2301,  137279, 2304,  137303, 2303,  137321, 2306,  137339, 2297,  137341, 2299   
137353, 2302,  137359, 2289,  137363, 2299,  137369, 2304,  137383, 2299,  137387, 2298,  137393, 2313   
137399, 2296,  137413, 2309,  137437, 2298,  137443, 2299,  137447, 2295,  137453, 2298,  137477, 2308   
137483, 2309,  137491, 2304,  137507, 2311,  137519, 2300,  137537, 2303,  137567, 2299,  137573, 2306   
137587, 2299,  137593, 2295,  137597, 2304,  137623, 2304,  137633, 2309,  137639, 2301,  137653, 2304   
137659, 2307,  137699, 2303,  137707, 2299,  137713, 2296,  137723, 2305,  137737, 2297,  137743, 2305   
137771, 2307,  137777, 2306,  137791, 2319,  137803, 2286,  137827, 2305,  137831, 2302,  137849, 2297   
137867, 2305,  137869, 2306,  137873, 2307,  137909, 2308,  137911, 2309,  137927, 2308,  137933, 2308   
137941, 2306,  137947, 2310,  137957, 2308,  137983, 2309,  137993, 2312,  137999, 2305,  138007, 2313   
138041, 2301,  138053, 2300,  138059, 2312,  138071, 2308,  138077, 2312,  138079, 2308,  138101, 2308   
138107, 2301,  138113, 2314,  138139, 2308,  138143, 2306,  138157, 2305,  138163, 2314,  138179, 2313   
138181, 2309,  138191, 2319,  138197, 2304,  138209, 2320,  138239, 2311,  138241, 2300,  138247, 2305   
138251, 2303,  138283, 2310,  138289, 2312,  138311, 2316,  138319, 2306,  138323, 2308,  138337, 2312   
138349, 2301,  138371, 2306,  138373, 2308,  138389, 2302,  138401, 2315,  138403, 2297,  138407, 2312   
138427, 2312,  138433, 2311,  138449, 2315,  138451, 2314,  138461, 2313,  138469, 2318,  138493, 2313   
138497, 2302,  138511, 2320,  138517, 2301,  138547, 2318,  138559, 2309,  138563, 2306,  138569, 2310   
138571, 2315,  138577, 2312,  138581, 2304,  138587, 2308,  138599, 2318,  138617, 2300,  138629, 2310   
138637, 2307,  138641, 2305,  138647, 2312,  138661, 2311,  138679, 2307,  138683, 2309,  138727, 2318   
138731, 2306,  138739, 2307,  138763, 2308,  138793, 2309,  138797, 2313,  138799, 2319,  138821, 2312   
138829, 2314,  138841, 2315,  138863, 2311,  138869, 2311,  138883, 2312,  138889, 2316,  138893, 2310   
138899, 2312,  138917, 2319,  138923, 2313,  138937, 2314,  138959, 2321,  138967, 2318,  138977, 2315   
139021, 2326,  139033, 2310,  139067, 2307,  139079, 2316,  139091, 2321,  139109, 2312,  139121, 2326   
139123, 2316,  139129, 2327,  139133, 2314,  139169, 2319,  139177, 2319,  139187, 2320,  139199, 2323   
 
Table 5. Continue 10 
 
139201, 2311,  139241, 2320,  139267, 2316,  139273, 2319,  139291, 2313,  139297, 2308,  139301, 2311   
139303, 2320,  139309, 2310,  139313, 2320,  139333, 2327,  139339, 2323,  139343, 2320,  139361, 2310   
139367, 2329,  139369, 2320,  139387, 2318,  139393, 2319,  139397, 2320,  139409, 2316,  139423, 2317   
139429, 2314,  139439, 2322,  139457, 2318,  139459, 2308,  139483, 2320,  139487, 2320,  139493, 2322   
139501, 2319,  139511, 2304,  139537, 2323,  139547, 2308,  139571, 2324,  139589, 2333,  139591, 2311   
139597, 2330,  139609, 2327,  139619, 2324,  139627, 2333,  139661, 2320,  139663, 2320,  139681, 2319   
139697, 2333,  139703, 2325,  139709, 2309,  139721, 2324,  139729, 2322,  139739, 2322,  139747, 2318   
139753, 2323,  139759, 2327,  139787, 2330,  139801, 2319,  139813, 2318,  139831, 2319,  139837, 2324   
139861, 2326,  139871, 2326,  139883, 2325,  139891, 2329,  139901, 2322,  139907, 2322,  139921, 2322   
139939, 2329,  139943, 2318,  139967, 2329,  139969, 2324,  139981, 2317,  139987, 2318,  139991, 2319   
139999, 2318,  140009, 2317,  140053, 2330,  140057, 2312,  140069, 2328,  140071, 2330,  140111, 2327   
140123, 2319,  140143, 2321,  140159, 2328,  140167, 2322,  140171, 2324,  140177, 2325,  140191, 2326   
140197, 2329,  140207, 2330,  140221, 2330,  140227, 2325,  140237, 2326,  140249, 2327,  140263, 2332   
140269, 2325,  140281, 2319,  140297, 2332,  140317, 2324,  140321, 2318,  140333, 2313,  140339, 2326   
140351, 2328,  140363, 2319,  140381, 2332,  140401, 2336,  140407, 2328,  140411, 2332,  140417, 2325   
140419, 2333,  140423, 2327,  140443, 2323,  140449, 2322,  140453, 2327,  140473, 2330,  140477, 2332   
140521, 2331,  140527, 2344,  140533, 2335,  140549, 2332,  140551, 2329,  140557, 2330,  140587, 2339   
140593, 2330,  140603, 2329,  140611, 2322,  140617, 2328,  140627, 2322,  140629, 2328,  140639, 2331   
140659, 2336,  140663, 2329,  140677, 2323,  140681, 2337,  140683, 2343,  140689, 2328,  140717, 2341   
140729, 2337,  140731, 2324,  140741, 2323,  140759, 2328,  140761, 2336,  140773, 2326,  140779, 2330   
140797, 2328,  140813, 2326,  140827, 2330,  140831, 2331,  140837, 2326,  140839, 2326,  140863, 2341   
140867, 2331,  140869, 2328,  140891, 2328,  140893, 2333,  140897, 2333,  140909, 2335,  140929, 2330   
140939, 2334,  140977, 2332,  140983, 2330,  140989, 2344,  141023, 2337,  141041, 2336,  141061, 2338   
141067, 2332,  141073, 2337,  141079, 2330,  141101, 2327,  141107, 2336,  141121, 2330,  141131, 2340   
141157, 2329,  141161, 2345,  141179, 2331,  141181, 2332,  141199, 2345,  141209, 2338,  141221, 2339   
141223, 2344,  141233, 2334,  141241, 2333,  141257, 2338,  141263, 2333,  141269, 2346,  141277, 2342   
141283, 2336,  141301, 2335,  141307, 2341,  141311, 2330,  141319, 2333,  141353, 2353,  141359, 2328   
141371, 2334,  141397, 2334,  141403, 2336,  141413, 2340,  141439, 2330,  141443, 2331,  141461, 2338   
141481, 2340,  141497, 2336,  141499, 2335,  141509, 2341,  141511, 2343,  141529, 2336,  141539, 2331   
141551, 2329,  141587, 2331,  141601, 2346,  141613, 2332,  141619, 2345,  141623, 2335,  141629, 2345   
141637, 2335,  141649, 2334,  141653, 2336,  141667, 2338,  141671, 2343,  141677, 2335,  141679, 2338   
141689, 2339,  141697, 2344,  141707, 2335,  141709, 2339,  141719, 2339,  141731, 2337,  141761, 2332   
141767, 2344,  141769, 2334,  141773, 2328,  141793, 2339,  141803, 2339,  141811, 2339,  141829, 2339   
141833, 2345,  141851, 2356,  141853, 2341,  141863, 2346,  141871, 2346,  141907, 2344,  141917, 2341   
141931, 2351,  141937, 2338,  141941, 2337,  141959, 2350,  141961, 2330,  141971, 2345,  141991, 2352   
142007, 2342,  142019, 2332,  142031, 2340,  142039, 2345,  142049, 2349,  142057, 2347,  142061, 2342   
142067, 2336,  142097, 2352,  142099, 2339,  142111, 2338,  142123, 2333,  142151, 2342,  142157, 2340   
142159, 2354,  142169, 2355,  142183, 2337,  142189, 2345,  142193, 2346,  142211, 2353,  142217, 2349   
142223, 2345,  142231, 2338,  142237, 2339,  142271, 2345,  142297, 2348,  142319, 2345,  142327, 2344   
142357, 2345,  142369, 2350,  142381, 2353,  142391, 2346,  142403, 2338,  142421, 2355,  142427, 2358   
142433, 2341,  142453, 2348,  142469, 2351,  142501, 2342,  142529, 2345,  142537, 2351,  142543, 2334   
142547, 2343,  142553, 2347,  142559, 2358,  142567, 2341,  142573, 2358,  142589, 2352,  142591, 2337   
142601, 2348,  142607, 2343,  142609, 2351,  142619, 2350,  142657, 2351,  142673, 2348,  142697, 2341   
142699, 2347,  142711, 2346,  142733, 2351,  142757, 2352,  142759, 2352,  142771, 2362,  142787, 2349   
142789, 2358,  142799, 2348,  142811, 2352,  142837, 2348,  142841, 2351,  142867, 2355,  142871, 2353   
142873, 2347,  142897, 2350,  142903, 2345,  142907, 2347,  142939, 2348,  142949, 2352,  142963, 2355   
142969, 2348,  142973, 2354,  142979, 2357,  142981, 2354,  142993, 2351,  143053, 2351,  143063, 2354   
143093, 2359,  143107, 2353,  143111, 2356,  143113, 2353,  143137, 2350,  143141, 2352,  143159, 2351   
 
Table 5. Continue 11 
 
143177, 2353,  143197, 2358,  143239, 2349,  143243, 2355,  143249, 2346,  143257, 2350,  143261, 2351   
143263, 2349,  143281, 2344,  143287, 2351,  143291, 2358,  143329, 2365,  143333, 2349,  143357, 2354   
143387, 2357,  143401, 2360,  143413, 2350,  143419, 2356,  143443, 2352,  143461, 2354,  143467, 2349   
143477, 2358,  143483, 2350,  143489, 2367,  143501, 2358,  143503, 2351,  143509, 2360,  143513, 2352   
143519, 2368,  143527, 2356,  143537, 2355,  143551, 2356,  143567, 2370,  143569, 2363,  143573, 2343   
143593, 2356,  143609, 2355,  143617, 2356,  143629, 2369,  143641, 2358,  143651, 2355,  143653, 2350   
143669, 2359,  143677, 2354,  143687, 2356,  143699, 2364,  143711, 2352,  143719, 2356,  143729, 2360   
143743, 2365,  143779, 2357,  143791, 2359,  143797, 2344,  143807, 2360,  143813, 2355,  143821, 2358   
143827, 2359,  143831, 2361,  143833, 2348,  143873, 2352,  143879, 2360,  143881, 2357,  143909, 2362   
143947, 2359,  143953, 2356,  143971, 2349,  143977, 2377,  143981, 2357,  143999, 2362,  144013, 2353   
144031, 2370,  144037, 2355,  144061, 2356,  144071, 2354,  144073, 2370,  144103, 2363,  144139, 2359   
144161, 2355,  144163, 2360,  144167, 2370,  144169, 2357,  144173, 2367,  144203, 2366,  144223, 2363   
144241, 2360,  144247, 2366,  144253, 2357,  144259, 2361,  144271, 2352,  144289, 2361,  144299, 2368   
144307, 2354,  144311, 2360,  144323, 2360,  144341, 2367,  144349, 2366,  144379, 2361,  144383, 2358   
144407, 2355,  144409, 2359,  144413, 2363,  144427, 2361,  144439, 2365,  144451, 2359,  144461, 2361   
144479, 2361,  144481, 2360,  144497, 2360,  144511, 2375,  144539, 2362,  144541, 2366,  144563, 2370   
144569, 2367,  144577, 2367,  144583, 2359,  144589, 2371,  144593, 2372,  144611, 2370,  144629, 2368   
144659, 2363,  144667, 2380,  144671, 2368,  144701, 2371,  144709, 2362,  144719, 2372,  144731, 2371   
144737, 2366,  144751, 2372,  144757, 2362,  144763, 2364,  144773, 2358,  144779, 2369,  144791, 2379   
144817, 2374,  144829, 2362,  144839, 2367,  144847, 2378,  144883, 2360,  144887, 2375,  144889, 2365   
144899, 2372,  144917, 2374,  144931, 2365,  144941, 2365,  144961, 2362,  144967, 2362,  144973, 2363   
144983, 2362,  145007, 2372,  145009, 2372,  145021, 2362,  145031, 2366,  145037, 2373,  145043, 2372   
145063, 2370,  145069, 2369,  145091, 2372,  145109, 2374,  145121, 2364,  145133, 2380,  145139, 2368   
145177, 2365,  145193, 2370,  145207, 2378,  145213, 2388,  145219, 2361,  145253, 2362,  145259, 2379   
145267, 2364,  145283, 2366,  145289, 2368,  145303, 2367,  145307, 2365,  145349, 2369,  145361, 2376   
145381, 2376,  145391, 2368,  145399, 2378,  145417, 2376,  145423, 2377,  145433, 2378,  145441, 2378   
145451, 2370,  145459, 2369,  145463, 2375,  145471, 2373,  145477, 2364,  145487, 2376,  145501, 2365   
145511, 2375,  145513, 2369,  145517, 2372,  145531, 2379,  145543, 2375,  145547, 2376,  145549, 2366   
145577, 2371,  145589, 2379,  145601, 2371,  145603, 2369,  145633, 2369,  145637, 2372,  145643, 2365   
145661, 2371,  145679, 2367,  145681, 2385,  145687, 2370,  145703, 2371,  145709, 2370,  145721, 2380   
145723, 2383,  145753, 2381,  145757, 2373,  145759, 2387,  145771, 2378,  145777, 2381,  145799, 2371   
145807, 2384,  145819, 2376,  145823, 2383,  145829, 2378,  145861, 2388,  145879, 2375,  145897, 2382   
145903, 2381,  145931, 2372,  145933, 2381,  145949, 2381,  145963, 2380,  145967, 2381,  145969, 2376   
145987, 2374,  145991, 2381,  146009, 2379,  146011, 2379,  146021, 2373,  146023, 2369,  146033, 2375   
146051, 2377,  146057, 2378,  146059, 2383,  146063, 2374,  146077, 2367,  146093, 2382,  146099, 2371   
146117, 2375,  146141, 2373,  146161, 2388,  146173, 2376,  146191, 2385,  146197, 2385,  146203, 2384   
146213, 2384,  146221, 2384,  146239, 2386,  146249, 2380,  146273, 2376,  146291, 2383,  146297, 2375   
146299, 2380,  146309, 2384,  146317, 2372,  146323, 2382,  146347, 2384,  146359, 2384,  146369, 2385   
146381, 2374,  146383, 2377,  146389, 2377,  146407, 2382,  146417, 2370,  146423, 2376,  146437, 2373   
146449, 2382,  146477, 2375,  146513, 2372,  146519, 2385,  146521, 2376,  146527, 2384,  146539, 2380   
146543, 2378,  146563, 2381,  146581, 2380,  146603, 2381,  146609, 2385,  146617, 2374,  146639, 2391   
146647, 2386,  146669, 2381,  146677, 2377,  146681, 2380,  146683, 2378,  146689, 2388,  146701, 2385   
146719, 2375,  146743, 2390,  146749, 2385,  146767, 2394,  146777, 2386,  146801, 2395,  146807, 2381   
146819, 2383,  146833, 2388,  146837, 2388,  146843, 2385,  146849, 2379,  146857, 2381,  146891, 2373   
146893, 2383,  146917, 2379,  146921, 2391,  146933, 2395,  146941, 2390,  146953, 2378,  146977, 2379   
146983, 2378,  146987, 2387,  146989, 2381,  147011, 2388,  147029, 2382,  147031, 2394,  147047, 2392   
147073, 2388,  147083, 2388,  147089, 2387,  147097, 2382,  147107, 2388,  147137, 2382,  147139, 2391   
147151, 2380,  147163, 2391,  147179, 2392,  147197, 2384,  147209, 2377,  147211, 2395,  147221, 2384   
 
Table 5. Continue 12 
 
147227, 2386,  147229, 2385,  147253, 2396,  147263, 2392,  147283, 2396,  147289, 2383,  147293, 2392   
147299, 2394,  147311, 2391,  147319, 2389,  147331, 2396,  147341, 2385,  147347, 2393,  147353, 2378   
147377, 2381,  147391, 2390,  147397, 2393,  147401, 2394,  147409, 2400,  147419, 2387,  147449, 2385   
147451, 2393,  147457, 2389,  147481, 2392,  147487, 2395,  147503, 2389,  147517, 2389,  147541, 2387   
147547, 2393,  147551, 2394,  147557, 2392,  147571, 2390,  147583, 2392,  147607, 2386,  147613, 2386   
147617, 2397,  147629, 2390,  147647, 2399,  147661, 2384,  147671, 2388,  147673, 2395,  147689, 2384   
147703, 2387,  147709, 2407,  147727, 2390,  147739, 2386,  147743, 2393,  147761, 2391,  147769, 2388   
147773, 2393,  147779, 2388,  147787, 2396,  147793, 2400,  147799, 2401,  147811, 2403,  147827, 2388   
147853, 2391,  147859, 2393,  147863, 2394,  147881, 2390,  147919, 2402,  147937, 2391,  147949, 2386   
147977, 2397,  147997, 2397,  148013, 2394,  148021, 2388,  148061, 2397,  148063, 2403,  148073, 2398   
148079, 2388,  148091, 2393,  148123, 2400,  148139, 2405,  148147, 2402,  148151, 2394,  148153, 2389   
148157, 2396,  148171, 2402,  148193, 2386,  148199, 2402,  148201, 2393,  148207, 2397,  148229, 2384   
148243, 2391,  148249, 2397,  148279, 2391,  148301, 2404,  148303, 2397,  148331, 2399,  148339, 2401   
148361, 2398,  148367, 2396,  148381, 2402,  148387, 2384,  148399, 2397,  148403, 2397,  148411, 2395   
148429, 2401,  148439, 2400,  148457, 2400,  148469, 2379,  148471, 2409,  148483, 2397,  148501, 2406   
148513, 2395,  148517, 2407,  148531, 2392,  148537, 2399,  148549, 2412,  148573, 2392,  148579, 2399   
148609, 2388,  148627, 2397,  148633, 2399,  148639, 2396,  148663, 2393,  148667, 2404,  148669, 2391   
148691, 2401,  148693, 2408,  148711, 2404,  148721, 2397,  148723, 2406,  148727, 2400,  148747, 2396   
148763, 2400,  148781, 2407,  148783, 2406,  148793, 2396,  148817, 2401,  148829, 2407,  148853, 2406   
148859, 2411,  148861, 2394,  148867, 2404,  148873, 2409,  148877, 2408,  148891, 2414,  148913, 2404   
148921, 2408,  148927, 2403,  148931, 2405,  148933, 2403,  148949, 2408,  148957, 2397,  148961, 2409   
148991, 2395,  148997, 2402,  149011, 2411,  149021, 2409,  149027, 2410,  149033, 2405,  149053, 2396   
149057, 2396,  149059, 2407,  149069, 2403,  149077, 2401,  149087, 2401,  149099, 2396,  149101, 2407   
149111, 2405,  149113, 2404,  149119, 2399,  149143, 2411,  149153, 2398,  149159, 2407,  149161, 2409   
149173, 2413,  149183, 2399,  149197, 2398,  149213, 2407,  149239, 2420,  149249, 2404,  149251, 2411   
149257, 2396,  149269, 2401,  149287, 2411,  149297, 2395,  149309, 2402,  149323, 2403,  149333, 2412   
149341, 2404,  149351, 2405,  149371, 2400,  149377, 2408,  149381, 2421,  149393, 2413,  149399, 2410   
149411, 2408,  149417, 2409,  149419, 2412,  149423, 2412,  149441, 2411,  149459, 2408,  149489, 2422   
149491, 2401,  149497, 2405,  149503, 2410,  149519, 2400,  149521, 2408,  149531, 2403,  149533, 2404   
149543, 2405,  149551, 2411,  149561, 2415,  149563, 2408,  149579, 2404,  149603, 2403,  149623, 2412   
149627, 2408,  149629, 2408,  149689, 2412,  149711, 2416,  149713, 2402,  149717, 2404,  149729, 2410   
149731, 2414,  149749, 2412,  149759, 2403,  149767, 2408,  149771, 2411,  149791, 2420,  149803, 2415   
149827, 2410,  149837, 2410,  149839, 2419,  149861, 2407,  149867, 2402,  149873, 2410,  149893, 2410   
149899, 2407,  149909, 2399,  149911, 2410,  149921, 2404,  149939, 2419,  149953, 2422,  149969, 2415   
149971, 2407,  149993, 2409,  150001, 2406,  150011, 2406,  150041, 2410,  150053, 2419,  150061, 2416   
150067, 2417,  150077, 2410,  150083, 2408,  150089, 2407,  150091, 2412,  150097, 2418,  150107, 2411   
150131, 2425,  150151, 2419,  150169, 2410,  150193, 2404,  150197, 2414,  150203, 2424,  150209, 2396   
150211, 2419,  150217, 2417,  150221, 2413,  150223, 2413,  150239, 2427,  150247, 2404,  150287, 2417   
150299, 2412,  150301, 2416,  150323, 2416,  150329, 2409,  150343, 2411,  150373, 2423,  150377, 2420   
150379, 2414,  150383, 2416,  150401, 2408,  150407, 2417,  150413, 2426,  150427, 2417,  150431, 2417   
150439, 2427,  150473, 2415,  150497, 2407,  150503, 2420,  150517, 2410,  150523, 2415,  150533, 2418   
150551, 2402,  150559, 2423,  150571, 2417,  150583, 2417,  150587, 2423,  150589, 2422,  150607, 2420   
150611, 2415,  150617, 2410,  150649, 2411,  150659, 2411,  150697, 2418,  150707, 2416,  150721, 2418   
150743, 2420,  150767, 2420,  150769, 2421,  150779, 2421,  150791, 2428,  150797, 2420,  150827, 2419   
150833, 2418,  150847, 2416,  150869, 2431,  150881, 2411,  150883, 2425,  150889, 2429,  150893, 2420   
150901, 2425,  150907, 2423,  150919, 2416,  150929, 2415,  150959, 2420,  150961, 2418,  150967, 2419   
150979, 2419,  150989, 2422,  150991, 2415,  151007, 2425,  151009, 2415,  151013, 2415,  151027, 2416   
151049, 2424,  151051, 2433,  151057, 2429,  151091, 2424,  151121, 2419,  151141, 2425,  151153, 2425   
 
Table 5. Continue 13 
 
151157, 2422,  151163, 2423,  151169, 2420,  151171, 2425,  151189, 2413,  151201, 2427,  151213, 2419   
151237, 2418,  151241, 2427,  151243, 2426,  151247, 2421,  151253, 2429,  151273, 2424,  151279, 2430   
151289, 2428,  151303, 2414,  151321, 2419,  151337, 2426,  151339, 2429,  151343, 2421,  151357, 2432   
151379, 2427,  151381, 2423,  151391, 2430,  151397, 2418,  151423, 2428,  151429, 2416,  151433, 2421   
151451, 2419,  151471, 2420,  151477, 2424,  151483, 2422,  151499, 2430,  151507, 2433,  151517, 2430   
151523, 2435,  151531, 2429,  151537, 2422,  151549, 2429,  151553, 2427,  151561, 2436,  151573, 2427   
151579, 2419,  151597, 2425,  151603, 2434,  151607, 2436,  151609, 2430,  151631, 2428,  151637, 2422   
151643, 2427,  151651, 2419,  151667, 2438,  151673, 2427,  151681, 2430,  151687, 2433,  151693, 2420   
151703, 2427,  151717, 2430,  151729, 2446,  151733, 2425,  151769, 2421,  151771, 2425,  151783, 2436   
151787, 2425,  151799, 2419,  151813, 2428,  151817, 2437,  151841, 2425,  151847, 2425,  151849, 2422   
151871, 2435,  151883, 2437,  151897, 2428,  151901, 2433,  151903, 2426,  151909, 2438,  151937, 2438   
151939, 2418,  151967, 2420,  151969, 2420,  152003, 2435,  152017, 2431,  152027, 2428,  152029, 2426   
152039, 2415,  152041, 2430,  152063, 2430,  152077, 2432,  152081, 2433,  152083, 2428,  152093, 2434   
152111, 2434,  152123, 2432,  152147, 2438,  152183, 2432,  152189, 2434,  152197, 2431,  152203, 2436   
152213, 2433,  152219, 2434,  152231, 2431,  152239, 2429,  152249, 2437,  152267, 2437,  152287, 2440   
152293, 2433,  152297, 2426,  152311, 2434,  152363, 2432,  152377, 2431,  152381, 2440,  152389, 2436   
152393, 2431,  152407, 2443,  152417, 2436,  152419, 2433,  152423, 2444,  152429, 2434,  152441, 2432   
152443, 2423,  152459, 2443,  152461, 2414,  152501, 2428,  152519, 2437,  152531, 2423,  152533, 2425   
152539, 2436,  152563, 2434,  152567, 2434,  152597, 2436,  152599, 2441,  152617, 2429,  152623, 2435   
152629, 2447,  152639, 2441,  152641, 2432,  152657, 2443,  152671, 2430,  152681, 2434,  152717, 2431   
152723, 2443,  152729, 2436,  152753, 2435,  152767, 2438,  152777, 2441,  152783, 2434,  152791, 2431   
152809, 2440,  152819, 2442,  152821, 2436,  152833, 2436,  152837, 2440,  152839, 2445,  152843, 2433   
152851, 2436,  152857, 2425,  152879, 2439,  152897, 2447,  152899, 2429,  152909, 2435,  152939, 2441   
152941, 2433,  152947, 2432,  152953, 2439,  152959, 2437,  152981, 2449,  152989, 2442,  152993, 2433   
153001, 2431,  153059, 2434,  153067, 2432,  153071, 2437,  153073, 2436,  153077, 2436,  153089, 2433   
153107, 2443,  153113, 2447,  153133, 2445,  153137, 2447,  153151, 2449,  153191, 2438,  153247, 2449   
153259, 2436,  153269, 2446,  153271, 2440,  153277, 2430,  153281, 2451,  153287, 2445,  153313, 2440   
153319, 2436,  153337, 2447,  153343, 2447,  153353, 2447,  153359, 2441,  153371, 2445,  153379, 2451   
153407, 2435,  153409, 2442,  153421, 2446,  153427, 2441,  153437, 2455,  153443, 2451,  153449, 2444   
153457, 2449,  153469, 2442,  153487, 2446,  153499, 2447,  153509, 2436,  153511, 2432,  153521, 2443   
153523, 2438,  153529, 2452,  153533, 2442,  153557, 2444,  153563, 2440,  153589, 2452,  153607, 2438   
153611, 2443,  153623, 2453,  153641, 2437,  153649, 2440,  153689, 2443,  153701, 2439,  153719, 2443   
153733, 2445,  153739, 2453,  153743, 2440,  153749, 2439,  153757, 2443,  153763, 2442,  153817, 2450   
153841, 2451,  153871, 2445,  153877, 2443,  153887, 2438,  153889, 2448,  153911, 2440,  153913, 2438   
153929, 2442,  153941, 2451,  153947, 2441,  153949, 2448,  153953, 2453,  153991, 2435,  153997, 2451   
154001, 2448,  154027, 2443,  154043, 2447,  154057, 2452,  154061, 2437,  154067, 2447,  154073, 2444   
154079, 2440,  154081, 2452,  154087, 2452,  154097, 2453,  154111, 2443,  154127, 2451,  154153, 2457   
154157, 2442,  154159, 2454,  154181, 2457,  154183, 2446,  154211, 2456,  154213, 2455,  154229, 2456   
154243, 2455,  154247, 2448,  154267, 2451,  154277, 2449,  154279, 2455,  154291, 2448,  154303, 2447   
154313, 2440,  154321, 2453,  154333, 2444,  154339, 2441,  154351, 2451,  154369, 2454,  154373, 2452   
154387, 2455,  154409, 2445,  154417, 2451,  154423, 2456,  154439, 2451,  154459, 2455,  154487, 2448   
154493, 2452,  154501, 2452,  154523, 2459,  154543, 2446,  154571, 2451,  154573, 2454,  154579, 2454   
154589, 2450,  154591, 2446,  154613, 2458,  154619, 2455,  154621, 2465,  154643, 2448,  154667, 2448   
154669, 2442,  154681, 2452,  154691, 2452,  154699, 2455,  154723, 2453,  154727, 2449,  154733, 2449   
154747, 2453,  154753, 2455,  154769, 2453,  154787, 2465,  154789, 2451,  154799, 2457,  154807, 2445   
154823, 2449,  154841, 2453,  154849, 2456,  154871, 2454,  154873, 2458,  154877, 2450,  154883, 2451   
154897, 2453,  154927, 2454,  154933, 2448,  154937, 2458,  154943, 2462,  154981, 2456,  154991, 2459   
155003, 2452,  155009, 2454,  155017, 2461,  155027, 2467,  155047, 2464,  155069, 2459,  155081, 2453   
 
Table 5. Continue 14 
 
155083, 2447,  155087, 2457,  155119, 2452,  155137, 2449,  155153, 2450,  155161, 2467,  155167, 2448   
155171, 2453,  155191, 2456,  155201, 2454,  155203, 2459,  155209, 2455,  155219, 2459,  155231, 2463   
155251, 2458,  155269, 2457,  155291, 2455,  155299, 2456,  155303, 2454,  155317, 2447,  155327, 2456   
155333, 2461,  155371, 2465,  155377, 2460,  155381, 2451,  155383, 2458,  155387, 2460,  155399, 2463   
155413, 2457,  155423, 2460,  155443, 2468,  155453, 2461,  155461, 2465,  155473, 2456,  155501, 2460   
155509, 2468,  155521, 2462,  155537, 2462,  155539, 2462,  155557, 2464,  155569, 2454,  155579, 2464   
155581, 2457,  155593, 2458,  155599, 2463,  155609, 2463,  155621, 2455,  155627, 2467,  155653, 2459   
155657, 2474,  155663, 2462,  155671, 2466,  155689, 2463,  155693, 2465,  155699, 2464,  155707, 2469   
155717, 2469,  155719, 2457,  155723, 2466,  155731, 2452,  155741, 2468,  155747, 2455,  155773, 2467   
155777, 2464,  155783, 2464,  155797, 2469,  155801, 2470,  155809, 2470,  155821, 2458,  155833, 2456   
155849, 2459,  155851, 2458,  155861, 2472,  155863, 2459,  155887, 2467,  155891, 2469,  155893, 2461   
155921, 2471,  156007, 2472,  156011, 2463,  156019, 2471,  156041, 2463,  156059, 2467,  156061, 2476   
156071, 2470,  156089, 2453,  156109, 2469,  156119, 2466,  156127, 2465,  156131, 2460,  156139, 2460   
156151, 2462,  156157, 2461,  156217, 2462,  156227, 2463,  156229, 2471,  156241, 2471,  156253, 2470   
156257, 2468,  156259, 2457,  156269, 2480,  156307, 2465,  156319, 2466,  156329, 2475,  156347, 2463   
156353, 2460,  156361, 2467,  156371, 2459,  156419, 2465,  156421, 2478,  156437, 2479,  156467, 2462   
156487, 2464,  156491, 2466,  156493, 2469,  156511, 2470,  156521, 2468,  156539, 2473,  156577, 2475   
156589, 2469,  156593, 2479,  156601, 2478,  156619, 2465,  156623, 2461,  156631, 2469,  156641, 2474   
156659, 2466,  156671, 2472,  156677, 2469,  156679, 2470,  156683, 2469,  156691, 2479,  156703, 2475   
156707, 2480,  156719, 2467,  156727, 2482,  156733, 2475,  156749, 2467,  156781, 2473,  156797, 2476   
156799, 2475,  156817, 2474,  156823, 2476,  156833, 2480,  156841, 2477,  156887, 2469,  156899, 2464   
156901, 2470,  156913, 2471,  156941, 2476,  156943, 2472,  156967, 2465,  156971, 2477,  156979, 2482   
157007, 2469,  157013, 2470,  157019, 2462,  157037, 2468,  157049, 2472,  157051, 2472,  157057, 2467   
157061, 2465,  157081, 2478,  157103, 2480,  157109, 2474,  157127, 2479,  157133, 2470,  157141, 2463   
157163, 2473,  157177, 2472,  157181, 2473,  157189, 2473,  157207, 2477,  157211, 2484,  157217, 2478   
157219, 2456,  157229, 2468,  157231, 2467,  157243, 2476,  157247, 2476,  157253, 2465,  157259, 2469   
157271, 2468,  157273, 2480,  157277, 2465,  157279, 2469,  157291, 2479,  157303, 2479,  157307, 2466   
157321, 2474,  157327, 2473,  157349, 2477,  157351, 2484,  157363, 2467,  157393, 2475,  157411, 2471   
157427, 2470,  157429, 2476,  157433, 2483,  157457, 2478,  157477, 2472,  157483, 2484,  157489, 2468   
157513, 2485,  157519, 2484,  157523, 2469,  157543, 2481,  157559, 2469,  157561, 2474,  157571, 2477   
157579, 2476,  157609, 2479,  157627, 2475,  157637, 2470,  157639, 2480,  157649, 2473,  157667, 2475   
157669, 2483,  157679, 2486,  157721, 2472,  157733, 2483,  157739, 2490,  157747, 2478,  157769, 2487   
157771, 2477,  157793, 2475,  157799, 2484,  157813, 2476,  157823, 2486,  157831, 2481,  157837, 2483   
157841, 2478,  157867, 2487,  157877, 2480,  157889, 2473,  157897, 2478,  157901, 2481,  157907, 2466   
157931, 2482,  157933, 2480,  157951, 2477,  157991, 2478,  157999, 2483,  158003, 2480,  158009, 2480   
158017, 2484,  158029, 2480,  158047, 2480,  158071, 2477,  158077, 2486,  158113, 2483,  158129, 2479   
158141, 2484,  158143, 2491,  158161, 2487,  158189, 2485,  158201, 2481,  158209, 2472,  158227, 2493   
158231, 2477,  158233, 2478,  158243, 2487,  158261, 2486,  158269, 2485,  158293, 2484,  158303, 2484   
158329, 2492,  158341, 2494,  158351, 2478,  158357, 2485,  158359, 2491,  158363, 2481,  158371, 2484   
158393, 2479,  158407, 2478,  158419, 2487,  158429, 2490,  158443, 2488,  158449, 2483,  158489, 2490   
158507, 2485,  158519, 2486,  158527, 2487,  158537, 2487,  158551, 2479,  158563, 2489,  158567, 2479   
158573, 2491,  158581, 2482,  158591, 2492,  158597, 2474,  158611, 2480,  158617, 2489,  158621, 2480   
158633, 2484,  158647, 2484,  158657, 2481,  158663, 2477,  158699, 2484,  158731, 2491,  158747, 2498   
158749, 2485,  158759, 2485,  158761, 2488,  158771, 2485,  158777, 2481,  158791, 2497,  158803, 2487   
158843, 2489,  158849, 2476,  158863, 2489,  158867, 2473,  158881, 2485,  158909, 2483,  158923, 2488   
158927, 2491,  158941, 2485,  158959, 2493,  158981, 2495,  158993, 2494,  159013, 2488,  159017, 2493   
159023, 2487,  159059, 2483,  159073, 2490,  159079, 2488,  159097, 2489,  159113, 2497,  159119, 2490   
159157, 2488,  159161, 2482,  159167, 2486,  159169, 2488,  159179, 2480,  159191, 2485,  159193, 2490   
 
Table 5. Continue 15 
 
159199, 2487,  159209, 2497,  159223, 2491,  159227, 2484,  159233, 2497,  159287, 2489,  159293, 2494   
159311, 2491,  159319, 2493,  159337, 2501,  159347, 2491,  159349, 2470,  159361, 2487,  159389, 2493   
159403, 2497,  159407, 2496,  159421, 2486,  159431, 2486,  159437, 2492,  159457, 2496,  159463, 2489   
159469, 2493,  159473, 2500,  159491, 2498,  159499, 2497,  159503, 2495,  159521, 2491,  159539, 2497   
159541, 2496,  159553, 2495,  159563, 2495,  159569, 2494,  159571, 2501,  159589, 2505,  159617, 2495   
159623, 2492,  159629, 2490,  159631, 2498,  159667, 2498,  159671, 2496,  159673, 2499,  159683, 2501   
159697, 2488,  159701, 2494,  159707, 2500,  159721, 2506,  159737, 2497,  159739, 2499,  159763, 2498   
159769, 2504,  159773, 2492,  159779, 2495,  159787, 2490,  159791, 2500,  159793, 2486,  159799, 2495   
159811, 2505,  159833, 2495,  159839, 2492,  159853, 2508,  159857, 2490,  159869, 2494,  159871, 2494   
159899, 2502,  159911, 2498,  159931, 2498,  159937, 2500,  159977, 2502,  159979, 2497,  160001, 2497   
160009, 2496,  160019, 2495,  160031, 2502,  160033, 2499,  160049, 2499,  160073, 2497,  160079, 2497   
160081, 2499,  160087, 2492,  160091, 2497,  160093, 2495,  160117, 2506,  160141, 2508,  160159, 2501   
160163, 2497,  160169, 2502,  160183, 2499,  160201, 2493,  160207, 2499,  160217, 2507,  160231, 2490   
160243, 2508,  160253, 2508,  160309, 2499,  160313, 2503,  160319, 2518,  160343, 2496,  160357, 2508   
160367, 2500,  160373, 2499,  160387, 2490,  160397, 2506,  160403, 2508,  160409, 2498,  160423, 2505   
160441, 2506,  160453, 2504,  160481, 2502,  160483, 2502,  160499, 2499,  160507, 2496,  160541, 2501   
160553, 2509,  160579, 2493,  160583, 2495,  160591, 2495,  160603, 2507,  160619, 2494,  160621, 2498   
160627, 2500,  160637, 2504,  160639, 2512,  160649, 2498,  160651, 2510,  160663, 2508,  160669, 2499   
160681, 2505,  160687, 2498,  160697, 2508,  160709, 2510,  160711, 2509,  160723, 2508,  160739, 2500   
160751, 2499,  160753, 2501,  160757, 2507,  160781, 2507,  160789, 2492,  160801, 2504,  160807, 2508   
160813, 2497,  160817, 2509,  160829, 2506,  160841, 2509,  160861, 2508,  160877, 2509,  160879, 2506   
160883, 2513,  160903, 2500,  160907, 2495,  160933, 2506,  160967, 2508,  160969, 2512,  160981, 2518   
160997, 2511,  161009, 2503,  161017, 2504,  161033, 2516,  161039, 2514,  161047, 2512,  161051, 2506   
161053, 2504,  161059, 2499,  161071, 2511,  161087, 2503,  161093, 2509,  161123, 2498,  161137, 2506   
161141, 2501,  161149, 2514,  161159, 2506,  161167, 2500,  161201, 2499,  161221, 2520,  161233, 2509   
161237, 2504,  161263, 2505,  161267, 2514,  161281, 2508,  161303, 2507,  161309, 2514,  161323, 2508   
161333, 2511,  161339, 2516,  161341, 2501,  161363, 2515,  161377, 2513,  161387, 2520,  161407, 2506   
161411, 2507,  161453, 2501,  161459, 2516,  161461, 2516,  161471, 2519,  161503, 2503,  161507, 2518   
161521, 2515,  161527, 2517,  161531, 2511,  161543, 2523,  161561, 2499,  161563, 2514,  161569, 2510   
161573, 2516,  161591, 2510,  161599, 2516,  161611, 2500,  161627, 2507,  161639, 2517,  161641, 2512   
161659, 2514,  161683, 2505,  161717, 2513,  161729, 2515,  161731, 2517,  161741, 2495,  161743, 2505   
161753, 2508,  161761, 2512,  161771, 2518,  161773, 2516,  161779, 2512,  161783, 2516,  161807, 2522   
161831, 2507,  161839, 2511,  161869, 2519,  161873, 2503,  161879, 2518,  161881, 2520,  161911, 2524   
161921, 2520,  161923, 2507,  161947, 2519,  161957, 2510,  161969, 2519,  161971, 2506,  161977, 2514   
161983, 2519,  161999, 2516,  162007, 2521,  162011, 2520,  162017, 2509,  162053, 2520,  162059, 2519   
162079, 2516,  162091, 2522,  162109, 2524,  162119, 2507,  162143, 2526,  162209, 2509,  162221, 2513   
162229, 2516,  162251, 2521,  162257, 2515,  162263, 2523,  162269, 2509,  162277, 2509,  162287, 2513   
162289, 2527,  162293, 2509,  162343, 2519,  162359, 2515,  162389, 2513,  162391, 2513,  162413, 2515   
162419, 2513,  162439, 2516,  162451, 2517,  162457, 2523,  162473, 2510,  162493, 2528,  162499, 2508   
162517, 2520,  162523, 2519,  162527, 2517,  162529, 2515,  162553, 2512,  162557, 2518,  162563, 2521   
162577, 2517,  162593, 2522,  162601, 2522,  162611, 2522,  162623, 2509,  162629, 2522,  162641, 2525   
162649, 2520,  162671, 2533,  162677, 2520,  162683, 2521,  162691, 2516,  162703, 2517,  162709, 2530   
162713, 2528,  162727, 2528,  162731, 2523,  162739, 2526,  162749, 2515,  162751, 2509,  162779, 2521   
162787, 2527,  162791, 2527,  162821, 2525,  162823, 2522,  162829, 2524,  162839, 2520,  162847, 2525   
162853, 2521,  162859, 2533,  162881, 2529,  162889, 2518,  162901, 2523,  162907, 2528,  162917, 2517   
162937, 2527,  162947, 2524,  162971, 2531,  162973, 2520,  162989, 2525,  162997, 2526,  163003, 2525   
163019, 2523,  163021, 2518,  163027, 2522,  163061, 2518,  163063, 2510,  163109, 2533,  163117, 2531   
163127, 2524,  163129, 2529,  163147, 2525,  163151, 2521,  163169, 2514,  163171, 2537,  163181, 2530   
 
Table 5. Continue 16 
 
163193, 2530,  163199, 2526,  163211, 2529,  163223, 2523,  163243, 2528,  163249, 2523,  163259, 2532   
163307, 2516,  163309, 2528,  163321, 2524,  163327, 2519,  163337, 2528,  163351, 2518,  163363, 2534   
163367, 2525,  163393, 2538,  163403, 2526,  163409, 2526,  163411, 2536,  163417, 2526,  163433, 2538   
163469, 2529,  163477, 2525,  163481, 2523,  163483, 2523,  163487, 2529,  163517, 2525,  163543, 2525   
163561, 2529,  163567, 2515,  163573, 2530,  163601, 2516,  163613, 2529,  163621, 2533,  163627, 2526   
163633, 2524,  163637, 2516,  163643, 2533,  163661, 2522,  163673, 2520,  163679, 2542,  163697, 2536   
163729, 2538,  163733, 2540,  163741, 2524,  163753, 2534,  163771, 2533,  163781, 2518,  163789, 2538   
163811, 2530,  163819, 2522,  163841, 2542,  163847, 2529,  163853, 2530,  163859, 2527,  163861, 2534   
163871, 2529,  163883, 2526,  163901, 2540,  163909, 2529,  163927, 2520,  163973, 2537,  163979, 2542   
163981, 2516,  163987, 2530,  163991, 2535,  163993, 2525,  163997, 2520,  164011, 2538,  164023, 2523   
164039, 2522,  164051, 2531,  164057, 2545,  164071, 2527,  164089, 2530,  164093, 2530,  164113, 2538   
164117, 2542,  164147, 2537,  164149, 2527,  164173, 2537,  164183, 2535,  164191, 2527,  164201, 2531   
164209, 2533,  164231, 2539,  164233, 2541,  164239, 2524,  164249, 2525,  164251, 2546,  164267, 2537   
164279, 2536,  164291, 2531,  164299, 2535,  164309, 2538,  164321, 2527,  164341, 2539,  164357, 2532   
164363, 2542,  164371, 2537,  164377, 2532,  164387, 2537,  164413, 2534,  164419, 2539,  164429, 2543   
164431, 2531,  164443, 2537,  164447, 2531,  164449, 2529,  164471, 2541,  164477, 2532,  164503, 2540   
164513, 2531,  164531, 2548,  164569, 2527,  164581, 2540,  164587, 2541,  164599, 2534,  164617, 2541   
164621, 2543,  164623, 2533,  164627, 2531,  164653, 2541,  164663, 2527,  164677, 2533,  164683, 2540   
164701, 2537,  164707, 2541,  164729, 2532,  164743, 2538,  164767, 2546,  164771, 2537,  164789, 2531   
164809, 2545,  164821, 2537,  164831, 2534,  164837, 2543,  164839, 2538,  164881, 2536,  164893, 2545   
164911, 2536,  164953, 2529,  164963, 2539,  164987, 2535,  164999, 2543,  165001, 2542,  165037, 2544   
165041, 2539,  165047, 2536,  165049, 2548,  165059, 2545,  165079, 2546,  165083, 2544,  165089, 2532   
165103, 2543,  165133, 2538,  165161, 2541,  165173, 2544,  165181, 2540,  165203, 2546,  165211, 2545   
165229, 2540,  165233, 2537,  165247, 2533,  165287, 2543,  165293, 2545,  165311, 2546,  165313, 2540   
165317, 2540,  165331, 2541,  165343, 2543,  165349, 2544,  165367, 2538,  165379, 2535,  165383, 2534   
165391, 2547,  165397, 2548,  165437, 2535,  165443, 2538,  165449, 2545,  165457, 2544,  165463, 2542   
165469, 2553,  165479, 2550,  165511, 2541,  165523, 2541,  165527, 2548,  165533, 2550,  165541, 2544   
165551, 2540,  165553, 2548,  165559, 2536,  165569, 2541,  165587, 2531,  165589, 2558,  165601, 2536   
165611, 2546,  165617, 2549,  165653, 2538,  165667, 2557,  165673, 2538,  165701, 2554,  165703, 2548   
165707, 2533,  165709, 2541,  165713, 2544,  165719, 2544,  165721, 2546,  165749, 2548,  165779, 2553   
165799, 2548,  165811, 2542,  165817, 2541,  165829, 2536,  165833, 2542,  165857, 2551,  165877, 2540   
165883, 2554,  165887, 2538,  165901, 2554,  165931, 2556,  165941, 2549,  165947, 2557,  165961, 2547   
165983, 2543,  166013, 2547,  166021, 2550,  166027, 2554,  166031, 2560,  166043, 2537,  166063, 2551   
166081, 2552,  166099, 2561,  166147, 2550,  166151, 2537,  166157, 2541,  166169, 2559,  166183, 2545   
166189, 2544,  166207, 2554,  166219, 2540,  166237, 2541,  166247, 2551,  166259, 2556,  166273, 2547   
166289, 2554,  166297, 2557,  166301, 2550,  166303, 2556,  166319, 2551,  166349, 2552,  166351, 2564   
166357, 2550,  166363, 2562,  166393, 2565,  166399, 2549,  166403, 2559,  166409, 2560,  166417, 2547   
166429, 2547,  166457, 2553,  166471, 2555,  166487, 2557,  166541, 2550,  166561, 2556,  166567, 2552   
166571, 2547,  166597, 2562,  166601, 2543,  166603, 2556,  166609, 2554,  166613, 2556,  166619, 2559   
166627, 2555,  166631, 2547,  166643, 2542,  166657, 2552,  166667, 2562,  166669, 2557,  166679, 2557   
166693, 2553,  166703, 2561,  166723, 2558,  166739, 2552,  166741, 2549,  166781, 2547,  166783, 2564   
166799, 2556,  166807, 2549,  166823, 2547,  166841, 2555,  166843, 2555,  166847, 2553,  166849, 2552   
166853, 2549,  166861, 2559,  166867, 2550,  166871, 2560,  166909, 2551,  166919, 2555,  166931, 2548   
166949, 2565,  166967, 2549,  166973, 2555,  166979, 2557,  166987, 2556,  167009, 2552,  167017, 2560   
167021, 2560,  167023, 2557,  167033, 2548,  167039, 2559,  167047, 2561,  167051, 2559,  167071, 2545   
167077, 2552,  167081, 2566,  167087, 2571,  167099, 2560,  167107, 2551,  167113, 2558,  167117, 2549   
167119, 2560,  167149, 2559,  167159, 2562,  167173, 2563,  167177, 2564,  167191, 2555,  167197, 2557   
167213, 2557,  167221, 2554,  167249, 2563,  167261, 2564,  167267, 2558,  167269, 2557,  167281, 2553   
 
Table 5. Continue 17 
 
167309, 2559,  167311, 2559,  167317, 2562,  167329, 2566,  167339, 2564,  167341, 2555,  167381, 2556   
167393, 2557,  167407, 2568,  167413, 2555,  167423, 2562,  167429, 2560,  167437, 2559,  167441, 2562   
167443, 2564,  167449, 2555,  167471, 2561,  167483, 2560,  167491, 2554,  167521, 2563,  167537, 2572   
167543, 2560,  167593, 2563,  167597, 2555,  167611, 2564,  167621, 2571,  167623, 2569,  167627, 2554   
167633, 2565,  167641, 2553,  167663, 2565,  167677, 2556,  167683, 2564,  167711, 2572,  167729, 2561   
167747, 2562,  167759, 2570,  167771, 2564,  167777, 2565,  167779, 2558,  167801, 2562,  167809, 2572   
167861, 2574,  167863, 2564,  167873, 2562,  167879, 2569,  167887, 2568,  167891, 2562,  167899, 2569   
167911, 2565,  167917, 2559,  167953, 2562,  167971, 2565,  167987, 2564,  168013, 2575,  168023, 2560   
168029, 2568,  168037, 2562,  168043, 2571,  168067, 2560,  168071, 2564,  168083, 2554,  168089, 2563   
168109, 2560,  168127, 2568,  168143, 2556,  168151, 2567,  168193, 2569,  168197, 2573,  168211, 2563   
168227, 2568,  168247, 2563,  168253, 2574,  168263, 2570,  168269, 2573,  168277, 2571,  168281, 2575   
168293, 2570,  168323, 2573,  168331, 2565,  168347, 2569,  168353, 2578,  168391, 2556,  168409, 2571   
168433, 2568,  168449, 2572,  168451, 2561,  168457, 2564,  168463, 2567,  168481, 2574,  168491, 2562   
168499, 2556,  168523, 2560,  168527, 2562,  168533, 2573,  168541, 2574,  168559, 2560,  168599, 2574   
168601, 2571,  168617, 2574,  168629, 2575,  168631, 2575,  168643, 2569,  168673, 2574,  168677, 2572   
168697, 2568,  168713, 2567,  168719, 2558,  168731, 2573,  168737, 2572,  168743, 2565,  168761, 2575   
168769, 2573,  168781, 2568,  168803, 2575,  168851, 2571,  168863, 2562,  168869, 2573,  168887, 2575   
168893, 2567,  168899, 2568,  168901, 2567,  168913, 2572,  168937, 2575,  168943, 2584,  168977, 2580   
168991, 2569,  169003, 2575,  169007, 2566,  169009, 2589,  169019, 2573,  169049, 2576,  169063, 2583   
169067, 2568,  169069, 2580,  169079, 2565,  169093, 2583,  169097, 2580,  169111, 2573,  169129, 2576   
169151, 2570,  169159, 2581,  169177, 2578,  169181, 2585,  169199, 2566,  169217, 2571,  169219, 2583   
169241, 2571,  169243, 2581,  169249, 2582,  169259, 2573,  169283, 2576,  169307, 2576,  169313, 2580   
169319, 2578,  169321, 2583,  169327, 2583,  169339, 2579,  169343, 2571,  169361, 2576,  169369, 2556   
169373, 2576,  169399, 2587,  169409, 2563,  169427, 2569,  169457, 2580,  169471, 2574,  169483, 2580   
169489, 2572,  169493, 2577,  169501, 2579,  169523, 2578,  169531, 2571,  169553, 2566,  169567, 2584   
169583, 2581,  169591, 2574,  169607, 2589,  169627, 2569,  169633, 2573,  169639, 2582,  169649, 2574   
169657, 2574,  169661, 2582,  169667, 2585,  169681, 2574,  169691, 2574,  169693, 2578,  169709, 2581   
169733, 2580,  169751, 2579,  169753, 2572,  169769, 2585,  169777, 2579,  169783, 2573,  169789, 2580   
169817, 2583,  169823, 2579,  169831, 2572,  169837, 2582,  169843, 2580,  169859, 2580,  169889, 2582   
169891, 2584,  169909, 2582,  169913, 2583,  169919, 2578,  169933, 2590,  169937, 2581,  169943, 2579   
169951, 2578,  169957, 2588,  169987, 2570,  169991, 2582,  170003, 2579,  170021, 2585,  170029, 2575   
170047, 2591,  170057, 2588,  170063, 2588,  170081, 2583,  170099, 2587,  170101, 2586,  170111, 2581   
170123, 2577,  170141, 2576,  170167, 2580,  170179, 2573,  170189, 2589,  170197, 2579,  170207, 2578   
170213, 2586,  170227, 2584,  170231, 2582,  170239, 2584,  170243, 2593,  170249, 2581,  170263, 2584   
170267, 2580,  170279, 2589,  170293, 2579,  170299, 2593,  170327, 2582,  170341, 2594,  170347, 2574   
170351, 2583,  170353, 2593,  170363, 2582,  170369, 2580,  170371, 2581,  170383, 2582,  170389, 2580   
170393, 2581,  170413, 2585,  170441, 2590,  170447, 2595,  170473, 2584,  170483, 2573,  170497, 2592   
170503, 2587,  170509, 2588,  170537, 2584,  170539, 2583,  170551, 2575,  170557, 2579,  170579, 2593   
170603, 2587,  170609, 2595,  170627, 2572,  170633, 2605,  170641, 2601,  170647, 2590,  170669, 2579   
170689, 2587,  170701, 2588,  170707, 2580,  170711, 2589,  170741, 2578,  170749, 2592,  170759, 2587   
170761, 2580,  170767, 2590,  170773, 2597,  170777, 2590,  170801, 2588,  170809, 2576,  170813, 2582   
170827, 2590,  170837, 2590,  170843, 2584,  170851, 2590,  170857, 2597,  170873, 2586,  170881, 2585   
170887, 2595,  170899, 2590,  170921, 2590,  170927, 2589,  170953, 2592,  170957, 2589,  170971, 2588   
171007, 2588,  171023, 2597,  171029, 2585,  171043, 2593,  171047, 2591,  171049, 2590,  171053, 2597   
171077, 2597,  171079, 2592,  171091, 2593,  171103, 2586,  171131, 2585,  171161, 2587,  171163, 2591   
171167, 2593,  171169, 2594,  171179, 2586,  171203, 2584,  171233, 2595,  171251, 2599,  171253, 2586   
171263, 2590,  171271, 2608,  171293, 2592,  171299, 2587,  171317, 2593,  171329, 2595,  171341, 2593   
171383, 2597,  171401, 2593,  171403, 2596,  171427, 2598,  171439, 2586,  171449, 2603,  171467, 2606   
 
Table 5. Continue 18 
 
171469, 2593,  171473, 2595,  171481, 2590,  171491, 2583,  171517, 2591,  171529, 2595,  171539, 2595   
171541, 2589,  171553, 2594,  171559, 2602,  171571, 2594,  171583, 2599,  171617, 2590,  171629, 2593   
171637, 2606,  171641, 2584,  171653, 2593,  171659, 2594,  171671, 2594,  171673, 2599,  171679, 2603   
171697, 2594,  171707, 2593,  171713, 2595,  171719, 2591,  171733, 2597,  171757, 2585,  171761, 2599   
171763, 2596,  171793, 2597,  171799, 2608,  171803, 2588,  171811, 2602,  171823, 2597,  171827, 2591   
171851, 2597,  171863, 2592,  171869, 2598,  171877, 2599,  171881, 2598,  171889, 2603,  171917, 2598   
171923, 2609,  171929, 2596,  171937, 2596,  171947, 2609,  172001, 2607,  172009, 2600,  172021, 2596   
172027, 2596,  172031, 2606,  172049, 2602,  172069, 2597,  172079, 2598,  172093, 2594,  172097, 2602   
172127, 2599,  172147, 2591,  172153, 2598,  172157, 2600,  172169, 2595,  172171, 2596,  172181, 2601   
172199, 2593,  172213, 2612,  172217, 2597,  172219, 2593,  172223, 2608,  172243, 2617,  172259, 2597   
172279, 2601,  172283, 2602,  172297, 2612,  172307, 2600,  172313, 2599,  172321, 2609,  172331, 2584   
172343, 2599,  172351, 2601,  172357, 2597,  172373, 2598,  172399, 2610,  172411, 2602,  172421, 2590   
172423, 2601,  172427, 2605,  172433, 2606,  172439, 2612,  172441, 2610,  172489, 2605,  172507, 2608   
172517, 2609,  172519, 2593,  172541, 2601,  172553, 2595,  172561, 2598,  172573, 2606,  172583, 2608   
172589, 2603,  172597, 2605,  172603, 2601,  172607, 2602,  172619, 2606,  172633, 2605,  172643, 2604   
172649, 2605,  172657, 2603,  172663, 2602,  172673, 2616,  172681, 2602,  172687, 2597,  172709, 2610   
172717, 2610,  172721, 2608,  172741, 2604,  172751, 2597,  172759, 2598,  172787, 2605,  172801, 2601   
172807, 2600,  172829, 2611,  172849, 2606,  172853, 2607,  172859, 2612,  172867, 2602,  172871, 2599   
172877, 2606,  172883, 2600,  172933, 2605,  172969, 2616,  172973, 2610,  172981, 2601,  172987, 2600   
172993, 2600,  172999, 2600,  173021, 2609,  173023, 2606,  173039, 2609,  173053, 2601,  173059, 2607   
173081, 2600,  173087, 2612,  173099, 2606,  173137, 2615,  173141, 2606,  173149, 2602,  173177, 2612   
173183, 2616,  173189, 2607,  173191, 2607,  173207, 2599,  173209, 2613,  173219, 2608,  173249, 2602   
173263, 2607,  173267, 2614,  173273, 2609,  173291, 2608,  173293, 2612,  173297, 2614,  173309, 2613   
173347, 2617,  173357, 2611,  173359, 2603,  173429, 2617,  173431, 2616,  173473, 2612,  173483, 2608   
173491, 2604,  173497, 2612,  173501, 2607,  173531, 2602,  173539, 2607,  173543, 2612,  173549, 2613   
173561, 2612,  173573, 2609,  173599, 2623,  173617, 2615,  173629, 2616,  173647, 2602,  173651, 2604   
173659, 2616,  173669, 2611,  173671, 2614,  173683, 2612,  173687, 2608,  173699, 2610,  173707, 2617   
173713, 2617,  173729, 2612,  173741, 2615,  173743, 2613,  173773, 2612,  173777, 2607,  173779, 2623   
173783, 2616,  173807, 2606,  173819, 2599,  173827, 2616,  173839, 2613,  173851, 2602,  173861, 2614   
173867, 2610,  173891, 2618,  173897, 2612,  173909, 2611,  173917, 2616,  173923, 2618,  173933, 2615   
173969, 2610,  173977, 2614,  173981, 2613,  173993, 2617,  174007, 2615,  174017, 2613,  174019, 2620   
174047, 2612,  174049, 2623,  174061, 2623,  174067, 2624,  174071, 2614,  174077, 2614,  174079, 2605   
174091, 2613,  174101, 2614,  174121, 2611,  174137, 2611,  174143, 2616,  174149, 2615,  174157, 2621   
174169, 2617,  174197, 2611,  174221, 2603,  174241, 2613,  174257, 2618,  174259, 2614,  174263, 2630   
174281, 2630,  174289, 2616,  174299, 2610,  174311, 2614,  174329, 2616,  174331, 2630,  174337, 2621   
174347, 2623,  174367, 2614,  174389, 2628,  174407, 2615,  174413, 2619,  174431, 2611,  174443, 2605   
174457, 2616,  174467, 2617,  174469, 2615,  174481, 2617,  174487, 2617,  174491, 2618,  174527, 2618   
174533, 2623,  174569, 2624,  174571, 2624,  174583, 2623,  174599, 2623,  174613, 2620,  174617, 2616   
174631, 2613,  174637, 2616,  174649, 2608,  174653, 2617,  174659, 2617,  174673, 2625,  174679, 2621   
174703, 2628,  174721, 2624,  174737, 2626,  174749, 2622,  174761, 2628,  174763, 2628,  174767, 2620   
174773, 2631,  174799, 2617,  174821, 2621,  174829, 2637,  174851, 2624,  174859, 2625,  174877, 2619   
174893, 2623,  174901, 2639,  174907, 2617,  174917, 2617,  174929, 2626,  174931, 2614,  174943, 2630   
174959, 2621,  174989, 2622,  174991, 2615,  175003, 2625,  175013, 2620,  175039, 2627,  175061, 2624   
175067, 2625,  175069, 2627,  175079, 2634,  175081, 2617,  175103, 2626,  175129, 2625,  175141, 2622   
175211, 2625,  175229, 2627,  175261, 2633,  175267, 2628,  175277, 2626,  175291, 2633,  175303, 2618   
175309, 2627,  175327, 2632,  175333, 2632,  175349, 2634,  175361, 2623,  175391, 2633,  175393, 2620   
175403, 2626,  175411, 2624,  175433, 2634,  175447, 2620,  175453, 2623,  175463, 2629,  175481, 2623   
175493, 2629,  175499, 2632,  175519, 2625,  175523, 2630,  175543, 2631,  175561, 2629,  175573, 2626   
 
Table 5. Continue 19 
 
175601, 2620,  175621, 2622,  175631, 2633,  175633, 2622,  175649, 2624,  175663, 2630,  175673, 2624   
175687, 2627,  175691, 2624,  175699, 2626,  175709, 2624,  175723, 2632,  175727, 2628,  175753, 2628   
175757, 2626,  175759, 2633,  175781, 2625,  175783, 2621,  175811, 2628,  175829, 2619,  175837, 2630   
175843, 2638,  175853, 2620,  175859, 2635,  175873, 2621,  175891, 2627,  175897, 2633,  175909, 2635   
175919, 2629,  175937, 2628,  175939, 2631,  175949, 2631,  175961, 2629,  175963, 2637,  175979, 2629   
175991, 2630,  175993, 2625,  176017, 2627,  176021, 2625,  176023, 2641,  176041, 2623,  176047, 2628   
176051, 2641,  176053, 2634,  176063, 2623,  176081, 2635,  176087, 2638,  176089, 2630,  176123, 2640   
176129, 2629,  176153, 2635,  176159, 2620,  176161, 2624,  176179, 2630,  176191, 2641,  176201, 2633   
176207, 2630,  176213, 2628,  176221, 2629,  176227, 2637,  176237, 2632,  176243, 2637,  176261, 2632   
176299, 2634,  176303, 2627,  176317, 2638,  176321, 2639,  176327, 2648,  176329, 2636,  176333, 2630   
176347, 2627,  176353, 2632,  176357, 2638,  176369, 2635,  176383, 2641,  176389, 2634,  176401, 2635   
176413, 2635,  176417, 2634,  176419, 2632,  176431, 2632,  176459, 2629,  176461, 2640,  176467, 2628   
176489, 2629,  176497, 2635,  176503, 2626,  176507, 2639,  176509, 2633,  176521, 2628,  176531, 2639   
176537, 2634,  176549, 2629,  176551, 2636,  176557, 2630,  176573, 2631,  176591, 2642,  176597, 2636   
176599, 2636,  176609, 2627,  176611, 2636,  176629, 2640,  176641, 2630,  176651, 2631,  176677, 2634   
176699, 2644,  176711, 2638,  176713, 2636,  176741, 2637,  176747, 2638,  176753, 2640,  176777, 2630   
176779, 2641,  176789, 2642,  176791, 2630,  176797, 2640,  176807, 2635,  176809, 2635,  176819, 2634   
176849, 2638,  176857, 2638,  176887, 2627,  176899, 2642,  176903, 2647,  176921, 2636,  176923, 2641   
176927, 2639,  176933, 2646,  176951, 2641,  176977, 2631,  176983, 2646,  176989, 2640,  177007, 2633   
177011, 2642,  177013, 2631,  177019, 2630,  177043, 2641,  177091, 2643,  177101, 2639,  177109, 2629   
177113, 2647,  177127, 2644,  177131, 2630,  177147, 2638,  177167, 2645,  177173, 2648,  177209, 2633   
177211, 2639,  177217, 2641,  177223, 2645,  177239, 2637,  177241, 2649,  177257, 2651,  177269, 2639   
177283, 2635,  177301, 2638,  177319, 2651,  177323, 2636,  177337, 2643,  177347, 2640,  177379, 2641   
177383, 2639,  177409, 2642,  177421, 2663,  177427, 2644,  177431, 2635,  177433, 2641,  177467, 2638   
177473, 2644,  177481, 2636,  177487, 2639,  177493, 2653,  177511, 2646,  177533, 2632,  177539, 2644   
177553, 2659,  177589, 2639,  177601, 2647,  177623, 2647,  177647, 2647,  177677, 2644,  177679, 2648   
177691, 2641,  177739, 2646,  177743, 2644,  177761, 2646,  177763, 2647,  177787, 2648,  177791, 2646   
177797, 2640,  177811, 2637,  177823, 2655,  177839, 2647,  177841, 2640,  177883, 2652,  177887, 2648   
177889, 2642,  177893, 2647,  177907, 2651,  177913, 2644,  177917, 2646,  177929, 2645,  177943, 2646   
177949, 2639,  177953, 2645,  177967, 2637,  177979, 2651,  178001, 2645,  178021, 2644,  178037, 2652   
178039, 2651,  178067, 2642,  178069, 2640,  178091, 2653,  178093, 2651,  178103, 2649,  178117, 2634   
178127, 2651,  178141, 2648,  178151, 2655,  178169, 2671,  178183, 2653,  178187, 2649,  178207, 2646   
178223, 2655,  178231, 2655,  178247, 2647,  178249, 2645,  178259, 2650,  178261, 2653,  178289, 2649   
178301, 2656,  178307, 2646,  178327, 2635,  178333, 2643,  178349, 2642,  178351, 2658,  178361, 2639   
178393, 2652,  178397, 2649,  178403, 2654,  178417, 2659,  178439, 2658,  178441, 2662,  178447, 2655   
178469, 2653,  178481, 2642,  178487, 2651,  178489, 2647,  178501, 2642,  178513, 2655,  178531, 2657   
178537, 2664,  178559, 2644,  178561, 2652,  178567, 2654,  178571, 2639,  178597, 2656,  178601, 2657   
178603, 2656,  178609, 2658,  178613, 2649,  178621, 2645,  178627, 2650,  178639, 2653,  178643, 2657   
178681, 2653,  178691, 2644,  178693, 2654,  178697, 2643,  178753, 2648,  178757, 2652,  178781, 2647   
178793, 2662,  178799, 2660,  178807, 2648,  178813, 2664,  178817, 2660,  178819, 2655,  178831, 2649   
178853, 2664,  178859, 2646,  178873, 2640,  178877, 2654,  178889, 2644,  178897, 2644,  178903, 2658   
178907, 2647,  178909, 2657,  178921, 2654,  178931, 2653,  178933, 2647,  178939, 2654,  178951, 2646   
178973, 2664,  178987, 2650,  179021, 2657,  179029, 2658,  179033, 2652,  179041, 2655,  179051, 2654   
179057, 2659,  179083, 2651,  179089, 2662,  179099, 2665,  179107, 2660,  179111, 2656,  179119, 2654   
179143, 2661,  179161, 2662,  179167, 2651,  179173, 2659,  179203, 2659,  179209, 2650,  179213, 2652   
179233, 2657,  179243, 2663,  179261, 2666,  179269, 2645,  179281, 2658,  179287, 2658,  179317, 2649   
179321, 2664,  179327, 2666,  179351, 2661,  179357, 2657,  179369, 2652,  179381, 2658,  179383, 2644   
179393, 2658,  179407, 2658,  179411, 2665,  179429, 2655,  179437, 2648,  179441, 2664,  179453, 2655   
 
Table 5. Continue 20 
 
179461, 2665,  179471, 2668,  179479, 2655,  179483, 2661,  179497, 2662,  179519, 2663,  179527, 2658   
179533, 2660,  179549, 2654,  179563, 2645,  179573, 2659,  179579, 2657,  179581, 2648,  179591, 2667   
179593, 2653,  179603, 2662,  179623, 2660,  179633, 2660,  179651, 2652,  179657, 2660,  179659, 2655   
179671, 2661,  179687, 2658,  179689, 2655,  179693, 2664,  179717, 2661,  179719, 2662,  179737, 2672   
179743, 2657,  179749, 2660,  179779, 2669,  179801, 2670,  179807, 2665,  179813, 2671,  179819, 2662   
179821, 2655,  179827, 2664,  179833, 2658,  179849, 2662,  179897, 2661,  179899, 2660,  179903, 2664   
179909, 2665,  179917, 2667,  179923, 2657,  179939, 2670,  179947, 2657,  179951, 2662,  179953, 2659   
179957, 2654,  179969, 2677,  179981, 2657,  179989, 2670,  179999, 2665,  180001, 2661,  180007, 2648   
180023, 2661,  180043, 2668,  180053, 2658,  180071, 2659,  180073, 2653,  180077, 2677,  180097, 2662   
180137, 2668,  180161, 2669,  180179, 2669,  180181, 2673,  180211, 2668,  180221, 2663,  180233, 2667   
180239, 2671,  180241, 2665,  180247, 2654,  180259, 2668,  180263, 2654,  180281, 2662,  180287, 2669   
180289, 2663,  180307, 2673,  180311, 2682,  180317, 2668,  180331, 2664,  180337, 2647,  180347, 2671   
180361, 2674,  180371, 2670,  180379, 2667,  180391, 2661,  180413, 2667,  180419, 2668,  180437, 2662   
180463, 2669,  180473, 2662,  180491, 2666,  180497, 2661,  180503, 2670,  180511, 2667,  180533, 2671   
180539, 2657,  180541, 2679,  180547, 2676,  180563, 2671,  180569, 2661,  180617, 2665,  180623, 2667   
180629, 2663,  180647, 2664,  180667, 2671,  180679, 2672,  180701, 2667,  180731, 2672,  180749, 2675   
180751, 2671,  180773, 2675,  180779, 2668,  180793, 2669,  180797, 2664,  180799, 2669,  180811, 2662   
180847, 2668,  180871, 2683,  180883, 2675,  180907, 2677,  180949, 2671,  180959, 2657,  181001, 2656   
181003, 2668,  181019, 2683,  181031, 2672,  181039, 2672,  181061, 2675,  181063, 2671,  181081, 2668   
181087, 2675,  181123, 2666,  181141, 2675,  181157, 2668,  181183, 2670,  181193, 2663,  181199, 2671   
181201, 2670,  181211, 2672,  181213, 2667,  181219, 2670,  181243, 2669,  181253, 2673,  181273, 2683   
181277, 2674,  181283, 2674,  181297, 2673,  181301, 2664,  181303, 2673,  181361, 2667,  181387, 2670   
181397, 2690,  181399, 2668,  181409, 2679,  181421, 2674,  181439, 2664,  181457, 2674,  181459, 2677   
181499, 2677,  181501, 2666,  181513, 2672,  181523, 2680,  181537, 2675,  181549, 2670,  181553, 2674   
181603, 2673,  181607, 2669,  181609, 2679,  181619, 2680,  181639, 2672,  181667, 2673,  181669, 2681   
181693, 2675,  181711, 2686,  181717, 2679,  181721, 2681,  181729, 2675,  181739, 2673,  181751, 2675   
181757, 2677,  181759, 2676,  181763, 2669,  181777, 2678,  181787, 2677,  181789, 2680,  181813, 2678   
181837, 2681,  181871, 2687,  181873, 2677,  181889, 2687,  181891, 2686,  181903, 2679,  181913, 2676   
181919, 2679,  181927, 2671,  181931, 2673,  181943, 2683,  181957, 2685,  181967, 2677,  181981, 2677   
181997, 2682,  182009, 2692,  182011, 2678,  182027, 2667,  182029, 2682,  182041, 2679,  182047, 2680   
182057, 2681,  182059, 2676,  182089, 2683,  182099, 2676,  182101, 2665,  182107, 2684,  182111, 2684   
182123, 2676,  182129, 2679,  182131, 2674,  182141, 2683,  182159, 2677,  182167, 2679,  182177, 2681   
182179, 2664,  182201, 2681,  182209, 2680,  182233, 2669,  182239, 2678,  182243, 2679,  182261, 2687   
182279, 2682,  182297, 2680,  182309, 2672,  182333, 2674,  182339, 2677,  182341, 2682,  182353, 2679   
182387, 2686,  182389, 2678,  182417, 2685,  182423, 2687,  182431, 2685,  182443, 2681,  182453, 2686   
182467, 2691,  182471, 2678,  182473, 2678,  182489, 2684,  182503, 2683,  182509, 2674,  182519, 2679   
182537, 2685,  182549, 2685,  182561, 2679,  182579, 2682,  182587, 2689,  182593, 2680,  182599, 2677   
182603, 2692,  182617, 2677,  182627, 2684,  182639, 2677,  182641, 2692,  182653, 2684,  182657, 2691   
182659, 2680,  182681, 2684,  182687, 2694,  182701, 2687,  182711, 2685,  182713, 2685,  182747, 2675   
182773, 2684,  182779, 2683,  182789, 2688,  182803, 2681,  182813, 2681,  182821, 2687,  182839, 2685   
182851, 2687,  182857, 2684,  182867, 2681,  182887, 2689,  182893, 2680,  182899, 2678,  182921, 2697   
182927, 2670,  182929, 2691,  182933, 2691,  182953, 2683,  182957, 2702,  182969, 2687,  182981, 2681   
182999, 2676,  183023, 2684,  183037, 2682,  183041, 2686,  183047, 2688,  183059, 2675,  183067, 2685   
183089, 2695,  183091, 2689,  183119, 2689,  183151, 2695,  183167, 2695,  183191, 2689,  183203, 2687   
183247, 2684,  183259, 2693,  183263, 2685,  183283, 2693,  183289, 2693,  183299, 2693,  183301, 2684   
183307, 2683,  183317, 2688,  183319, 2694,  183329, 2685,  183343, 2694,  183349, 2693,  183361, 2677   
183373, 2689,  183377, 2688,  183383, 2686,  183389, 2697,  183397, 2688,  183437, 2688,  183439, 2699   
183451, 2695,  183461, 2694,  183473, 2690,  183479, 2690,  183487, 2691,  183497, 2685,  183499, 2684   
 
Table 5. Continue 21 
 
183503, 2698,  183509, 2693,  183511, 2697,  183523, 2685,  183527, 2690,  183569, 2700,  183571, 2692   
183577, 2700,  183581, 2685,  183587, 2701,  183593, 2697,  183611, 2691,  183637, 2696,  183661, 2693   
183683, 2686,  183691, 2695,  183697, 2697,  183707, 2681,  183709, 2687,  183713, 2694,  183761, 2694   
183763, 2695,  183797, 2697,  183809, 2692,  183823, 2686,  183829, 2684,  183871, 2703,  183877, 2693   
183881, 2688,  183907, 2689,  183917, 2690,  183919, 2691,  183943, 2695,  183949, 2703,  183959, 2690   
183971, 2701,  183973, 2688,  183979, 2694,  184003, 2696,  184007, 2687,  184013, 2702,  184031, 2705   
184039, 2700,  184043, 2693,  184057, 2699,  184073, 2684,  184081, 2703,  184087, 2693,  184111, 2701   
184117, 2694,  184133, 2703,  184153, 2705,  184157, 2695,  184181, 2694,  184187, 2699,  184189, 2697   
184199, 2700,  184211, 2700,  184231, 2698,  184241, 2704,  184259, 2707,  184271, 2697,  184273, 2700   
184279, 2699,  184291, 2696,  184309, 2703,  184321, 2697,  184333, 2698,  184337, 2688,  184351, 2699   
184369, 2691,  184409, 2706,  184417, 2696,  184441, 2707,  184447, 2701,  184463, 2709,  184477, 2709   
184487, 2696,  184489, 2707,  184511, 2698,  184517, 2698,  184523, 2695,  184553, 2694,  184559, 2703   
184567, 2699,  184571, 2709,  184577, 2705,  184607, 2718,  184609, 2700,  184627, 2707,  184631, 2693   
184633, 2704,  184649, 2703,  184651, 2693,  184669, 2706,  184687, 2703,  184693, 2707,  184703, 2699   
184711, 2698,  184721, 2696,  184727, 2689,  184733, 2707,  184753, 2706,  184777, 2699,  184823, 2701   
184829, 2705,  184831, 2699,  184837, 2709,  184843, 2708,  184859, 2699,  184879, 2710,  184901, 2702   
184903, 2698,  184913, 2703,  184949, 2703,  184957, 2708,  184967, 2707,  184969, 2710,  184993, 2701   
184997, 2701,  184999, 2709,  185021, 2701,  185027, 2709,  185051, 2715,  185057, 2701,  185063, 2699   
185069, 2708,  185071, 2698,  185077, 2698,  185089, 2700,  185099, 2706,  185123, 2703,  185131, 2706   
185137, 2704,  185149, 2709,  185153, 2701,  185161, 2718,  185167, 2712,  185177, 2697,  185183, 2701   
185189, 2696,  185221, 2699,  185233, 2709,  185243, 2697,  185267, 2711,  185291, 2697,  185299, 2709   
185303, 2696,  185309, 2712,  185323, 2698,  185327, 2716,  185359, 2707,  185363, 2710,  185369, 2709   
185371, 2710,  185401, 2708,  185429, 2705,  185441, 2698,  185467, 2705,  185477, 2708,  185483, 2704   
185491, 2712,  185519, 2705,  185527, 2712,  185531, 2693,  185533, 2705,  185539, 2705,  185543, 2706   
185551, 2691,  185557, 2715,  185567, 2711,  185569, 2715,  185593, 2710,  185599, 2696,  185621, 2702   
185641, 2708,  185651, 2715,  185677, 2707,  185681, 2715,  185683, 2706,  185693, 2703,  185699, 2710   
185707, 2702,  185711, 2709,  185723, 2698,  185737, 2703,  185747, 2703,  185749, 2701,  185753, 2704   
185761, 2713,  185767, 2707,  185789, 2707,  185797, 2708,  185813, 2710,  185819, 2701,  185821, 2701   
185831, 2710,  185833, 2719,  185849, 2707,  185869, 2716,  185873, 2719,  185893, 2699,  185897, 2720   
185903, 2702,  185917, 2709,  185923, 2717,  185947, 2711,  185951, 2707,  185957, 2712,  185959, 2709   
185971, 2710,  185987, 2713,  185993, 2707,  186007, 2712,  186013, 2717,  186019, 2712,  186023, 2706   
186037, 2706,  186041, 2714,  186049, 2715,  186071, 2713,  186097, 2713,  186103, 2714,  186107, 2712   
186113, 2715,  186119, 2725,  186149, 2702,  186157, 2712,  186161, 2708,  186163, 2717,  186187, 2708   
186191, 2718,  186211, 2710,  186227, 2700,  186229, 2703,  186239, 2713,  186247, 2715,  186253, 2712   
186259, 2715,  186271, 2713,  186283, 2705,  186299, 2709,  186301, 2713,  186311, 2711,  186317, 2711   
186343, 2709,  186377, 2712,  186379, 2721,  186391, 2705,  186397, 2719,  186419, 2719,  186437, 2713   
186451, 2720,  186469, 2714,  186479, 2708,  186481, 2713,  186551, 2710,  186569, 2716,  186581, 2728   
186583, 2722,  186587, 2708,  186601, 2719,  186619, 2714,  186629, 2724,  186647, 2723,  186649, 2715   
186653, 2721,  186671, 2725,  186679, 2723,  186689, 2719,  186701, 2722,  186707, 2722,  186709, 2714   
186727, 2718,  186733, 2709,  186743, 2709,  186757, 2721,  186761, 2712,  186763, 2719,  186773, 2711   
186793, 2714,  186799, 2719,  186841, 2725,  186859, 2723,  186869, 2711,  186871, 2725,  186877, 2725   
186883, 2728,  186889, 2720,  186917, 2706,  186947, 2722,  186959, 2723,  187003, 2715,  187009, 2715   
187027, 2720,  187043, 2717,  187049, 2723,  187067, 2720,  187069, 2720,  187073, 2718,  187081, 2718   
187091, 2719,  187111, 2721,  187123, 2726,  187127, 2722,  187129, 2718,  187133, 2720,  187139, 2716   
187141, 2716,  187163, 2716,  187171, 2716,  187177, 2716,  187181, 2725,  187189, 2723,  187193, 2723   
187211, 2716,  187217, 2712,  187219, 2720,  187223, 2711,  187237, 2712,  187273, 2720,  187277, 2730   
187303, 2714,  187337, 2725,  187339, 2718,  187349, 2722,  187361, 2720,  187367, 2719,  187373, 2727   
187379, 2713,  187387, 2720,  187393, 2713,  187409, 2715,  187417, 2718,  187423, 2733,  187433, 2724   
 
Table 5. Continue 22 
 
187441, 2728,  187463, 2726,  187469, 2725,  187471, 2723,  187477, 2724,  187489, 2721,  187507, 2721   
187513, 2724,  187531, 2724,  187547, 2727,  187559, 2716,  187573, 2725,  187597, 2716,  187631, 2714   
187633, 2720,  187637, 2726,  187639, 2730,  187651, 2723,  187661, 2725,  187669, 2728,  187687, 2724   
187699, 2721,  187711, 2724,  187721, 2737,  187751, 2720,  187763, 2730,  187787, 2720,  187793, 2729   
187823, 2729,  187843, 2719,  187861, 2730,  187871, 2717,  187877, 2731,  187883, 2728,  187897, 2732   
187907, 2722,  187909, 2726,  187921, 2733,  187927, 2722,  187931, 2726,  187951, 2729,  187963, 2735   
187973, 2730,  187987, 2718,  188011, 2723,  188017, 2720,  188021, 2726,  188029, 2724,  188107, 2720   
188137, 2730,  188143, 2727,  188147, 2739,  188159, 2725,  188171, 2725,  188179, 2736,  188189, 2739   
188197, 2721,  188249, 2722,  188261, 2725,  188273, 2736,  188281, 2734,  188291, 2728,  188299, 2738   
188303, 2736,  188311, 2730,  188317, 2731,  188323, 2720,  188333, 2727,  188351, 2736,  188359, 2733   
188369, 2736,  188389, 2723,  188401, 2733,  188407, 2732,  188417, 2728,  188431, 2722,  188437, 2734   
188443, 2724,  188459, 2721,  188473, 2734,  188483, 2745,  188491, 2730,  188519, 2729,  188527, 2728   
188533, 2729,  188563, 2735,  188579, 2728,  188603, 2721,  188609, 2751,  188621, 2737,  188633, 2730   
188653, 2732,  188677, 2725,  188681, 2722,  188687, 2737,  188693, 2742,  188701, 2732,  188707, 2725   
188711, 2731,  188719, 2728,  188729, 2743,  188753, 2725,  188767, 2735,  188779, 2733,  188791, 2725   
188801, 2746,  188827, 2735,  188831, 2731,  188833, 2727,  188843, 2735,  188857, 2730,  188861, 2729   
188863, 2735,  188869, 2734,  188891, 2735,  188911, 2748,  188927, 2727,  188933, 2729,  188939, 2731   
188941, 2735,  188953, 2740,  188957, 2724,  188983, 2730,  188999, 2733,  189011, 2743,  189017, 2734   
189019, 2727,  189041, 2751,  189043, 2739,  189061, 2726,  189067, 2727,  189127, 2748,  189139, 2743   
189149, 2727,  189151, 2729,  189169, 2733,  189187, 2741,  189199, 2733,  189223, 2741,  189229, 2731   
189239, 2736,  189251, 2742,  189253, 2728,  189257, 2741,  189271, 2740,  189307, 2731,  189311, 2725   
189337, 2737,  189347, 2725,  189349, 2742,  189353, 2738,  189361, 2747,  189377, 2733,  189389, 2741   
189391, 2737,  189401, 2740,  189407, 2745,  189421, 2736,  189433, 2748,  189437, 2744,  189439, 2752   
189463, 2736,  189467, 2743,  189473, 2742,  189479, 2731,  189491, 2738,  189493, 2731,  189509, 2739   
189517, 2732,  189523, 2735,  189529, 2738,  189547, 2736,  189559, 2735,  189583, 2739,  189593, 2737   
189599, 2727,  189613, 2730,  189617, 2731,  189619, 2737,  189643, 2742,  189653, 2736,  189661, 2737   
189671, 2747,  189691, 2737,  189697, 2744,  189701, 2748,  189713, 2741,  189733, 2730,  189743, 2733   
189757, 2739,  189767, 2741,  189797, 2744,  189799, 2743,  189817, 2751,  189823, 2743,  189851, 2735   
189853, 2752,  189859, 2736,  189877, 2745,  189881, 2747,  189887, 2740,  189901, 2748,  189913, 2737   
189929, 2748,  189947, 2748,  189949, 2734,  189961, 2743,  189967, 2747,  189977, 2748,  189983, 2738   
189989, 2739,  189997, 2739,  190027, 2745,  190031, 2750,  190051, 2744,  190063, 2736,  190093, 2739   
190097, 2750,  190121, 2753,  190129, 2749,  190147, 2745,  190159, 2741,  190181, 2738,  190207, 2744   
190243, 2746,  190249, 2741,  190261, 2743,  190271, 2744,  190283, 2732,  190297, 2746,  190301, 2746   
190313, 2754,  190321, 2740,  190331, 2750,  190339, 2747,  190357, 2756,  190367, 2737,  190369, 2753   
190387, 2751,  190391, 2746,  190403, 2755,  190409, 2750,  190471, 2757,  190507, 2755,  190523, 2749   
190529, 2751,  190537, 2745,  190543, 2755,  190573, 2726,  190577, 2743,  190579, 2735,  190583, 2742   
190591, 2749,  190607, 2745,  190613, 2748,  190633, 2738,  190639, 2758,  190649, 2755,  190657, 2745   
190667, 2742,  190669, 2751,  190699, 2755,  190709, 2757,  190711, 2745,  190717, 2741,  190753, 2743   
190759, 2753,  190763, 2751,  190769, 2748,  190783, 2747,  190787, 2764,  190793, 2745,  190807, 2739   
190811, 2745,  190823, 2751,  190829, 2742,  190837, 2749,  190843, 2743,  190871, 2755,  190889, 2746   
190891, 2758,  190901, 2746,  190909, 2753,  190913, 2750,  190921, 2747,  190979, 2753,  190997, 2756   
191021, 2758,  191027, 2746,  191033, 2749,  191039, 2750,  191047, 2755,  191057, 2753,  191071, 2745   
191089, 2738,  191099, 2742,  191119, 2754,  191123, 2750,  191137, 2749,  191141, 2747,  191143, 2755   
191161, 2761,  191173, 2754,  191189, 2765,  191227, 2753,  191231, 2756,  191237, 2750,  191249, 2751   
191251, 2748,  191281, 2754,  191297, 2736,  191299, 2754,  191339, 2751,  191341, 2740,  191353, 2750   
191413, 2744,  191441, 2761,  191447, 2741,  191449, 2744,  191453, 2749,  191459, 2745,  191461, 2741   
191467, 2749,  191473, 2755,  191491, 2748,  191497, 2758,  191507, 2752,  191509, 2754,  191519, 2748   
191531, 2747,  191533, 2752,  191537, 2751,  191551, 2764,  191561, 2749,  191563, 2757,  191579, 2749   
 
Table 5. Continue 23 
 
191599, 2746,  191621, 2760,  191627, 2751,  191657, 2754,  191669, 2747,  191671, 2747,  191677, 2768   
191689, 2754,  191693, 2752,  191699, 2757,  191707, 2754,  191717, 2761,  191747, 2749,  191749, 2754   
191773, 2756,  191783, 2759,  191791, 2757,  191801, 2755,  191803, 2768,  191827, 2754,  191831, 2755   
191833, 2758,  191837, 2752,  191861, 2757,  191899, 2757,  191903, 2761,  191911, 2757,  191929, 2768   
191953, 2751,  191969, 2770,  191977, 2759,  191999, 2754,  192007, 2754,  192013, 2753,  192029, 2752   
192037, 2750,  192043, 2763,  192047, 2759,  192053, 2753,  192091, 2766,  192097, 2760,  192103, 2763   
192113, 2766,  192121, 2765,  192133, 2737,  192149, 2756,  192161, 2761,  192173, 2760,  192187, 2759   
192191, 2765,  192193, 2755,  192229, 2746,  192233, 2757,  192239, 2753,  192251, 2767,  192259, 2759   
192263, 2752,  192271, 2767,  192307, 2765,  192317, 2755,  192319, 2766,  192323, 2763,  192341, 2759   
192343, 2757,  192347, 2767,  192373, 2750,  192377, 2761,  192383, 2768,  192391, 2766,  192407, 2765   
192431, 2748,  192461, 2759,  192463, 2764,  192497, 2773,  192499, 2763,  192529, 2753,  192539, 2763   
192547, 2768,  192553, 2768,  192557, 2762,  192571, 2760,  192581, 2764,  192583, 2766,  192587, 2761   
192601, 2765,  192611, 2764,  192613, 2763,  192617, 2762,  192629, 2757,  192631, 2769,  192637, 2752   
192667, 2761,  192677, 2764,  192697, 2763,  192721, 2774,  192737, 2765,  192743, 2759,  192749, 2758   
192757, 2775,  192767, 2754,  192781, 2760,  192791, 2768,  192799, 2765,  192811, 2759,  192817, 2756   
192833, 2777,  192847, 2770,  192853, 2768,  192859, 2762,  192877, 2772,  192883, 2769,  192887, 2771   
192889, 2763,  192917, 2760,  192923, 2761,  192931, 2767,  192949, 2764,  192961, 2765,  192971, 2764   
192977, 2771,  192979, 2776,  192991, 2765,  193003, 2761,  193009, 2756,  193013, 2769,  193031, 2776   
193043, 2753,  193051, 2770,  193057, 2759,  193073, 2774,  193093, 2758,  193133, 2768,  193139, 2766   
193147, 2771,  193153, 2761,  193163, 2766,  193181, 2783,  193183, 2769,  193189, 2765,  193201, 2787   
193243, 2771,  193247, 2772,  193261, 2760,  193283, 2759,  193301, 2756,  193327, 2773,  193337, 2767   
193357, 2772,  193367, 2769,  193373, 2774,  193379, 2762,  193381, 2769,  193387, 2766,  193393, 2770   
193423, 2769,  193433, 2763,  193441, 2765,  193447, 2778,  193451, 2759,  193463, 2766,  193469, 2769   
193493, 2767,  193507, 2765,  193513, 2762,  193541, 2761,  193549, 2768,  193559, 2772,  193573, 2767   
193577, 2764,  193597, 2765,  193601, 2772,  193603, 2765,  193607, 2770,  193619, 2781,  193649, 2774   
193663, 2765,  193679, 2773,  193703, 2766,  193723, 2774,  193727, 2778,  193741, 2776,  193751, 2779   
193757, 2772,  193763, 2775,  193771, 2768,  193789, 2771,  193793, 2772,  193799, 2776,  193811, 2770   
193813, 2780,  193841, 2766,  193847, 2777,  193859, 2783,  193861, 2757,  193871, 2766,  193873, 2774   
193877, 2772,  193883, 2759,  193891, 2770,  193937, 2767,  193939, 2782,  193943, 2777,  193951, 2768   
193957, 2775,  193979, 2763,  193993, 2770,  194003, 2783,  194017, 2772,  194027, 2769,  194057, 2779   
194069, 2779,  194071, 2771,  194083, 2766,  194087, 2769,  194093, 2783,  194101, 2778,  194113, 2772   
194119, 2765,  194141, 2769,  194149, 2777,  194167, 2773,  194179, 2776,  194197, 2771,  194203, 2784   
194239, 2781,  194263, 2778,  194267, 2772,  194269, 2777,  194309, 2772,  194323, 2774,  194353, 2767   
194371, 2785,  194377, 2786,  194413, 2772,  194431, 2777,  194443, 2782,  194471, 2774,  194479, 2780   
194483, 2774,  194507, 2775,  194521, 2766,  194527, 2779,  194543, 2783,  194569, 2770,  194581, 2778   
194591, 2774,  194609, 2781,  194647, 2783,  194653, 2776,  194659, 2785,  194671, 2783,  194681, 2778   
194683, 2768,  194687, 2775,  194707, 2787,  194713, 2782,  194717, 2783,  194723, 2773,  194729, 2789   
194749, 2789,  194767, 2783,  194771, 2773,  194809, 2778,  194813, 2790,  194819, 2780,  194827, 2776   
194839, 2775,  194861, 2780,  194863, 2783,  194867, 2779,  194869, 2775,  194891, 2787,  194899, 2772   
194911, 2783,  194917, 2779,  194933, 2775,  194963, 2784,  194977, 2777,  194981, 2784,  194989, 2790   
195023, 2781,  195029, 2781,  195043, 2784,  195047, 2780,  195049, 2792,  195053, 2786,  195071, 2785   
195077, 2786,  195089, 2785,  195103, 2785,  195121, 2779,  195127, 2783,  195131, 2783,  195137, 2788   
195157, 2790,  195161, 2782,  195163, 2798,  195193, 2783,  195197, 2771,  195203, 2783,  195229, 2795   
195241, 2774,  195253, 2790,  195259, 2790,  195271, 2779,  195277, 2777,  195281, 2781,  195311, 2782   
195319, 2794,  195329, 2780,  195341, 2784,  195343, 2779,  195353, 2783,  195359, 2774,  195389, 2782   
195401, 2770,  195407, 2775,  195413, 2785,  195427, 2791,  195443, 2782,  195457, 2778,  195469, 2784   
195479, 2793,  195493, 2786,  195497, 2781,  195511, 2776,  195527, 2781,  195539, 2787,  195541, 2791   
195581, 2781,  195593, 2792,  195599, 2781,  195659, 2785,  195677, 2784,  195691, 2793,  195697, 2777   
 
Table 5. Continue 24 
 
195709, 2795,  195731, 2782,  195733, 2774,  195737, 2795,  195739, 2793,  195743, 2797,  195751, 2776   
195761, 2783,  195781, 2791,  195787, 2786,  195791, 2793,  195809, 2791,  195817, 2779,  195863, 2793   
195869, 2783,  195883, 2793,  195887, 2788,  195893, 2790,  195907, 2768,  195913, 2790,  195919, 2788   
195929, 2792,  195931, 2790,  195967, 2784,  195971, 2785,  195973, 2787,  195977, 2782,  195991, 2783   
195997, 2781,  196003, 2782,  196033, 2789,  196039, 2788,  196043, 2791,  196051, 2786,  196073, 2795   
196081, 2788,  196087, 2793,  196111, 2795,  196117, 2787,  196139, 2793,  196159, 2789,  196169, 2791   
196171, 2790,  196177, 2790,  196181, 2786,  196187, 2797,  196193, 2801,  196201, 2786,  196247, 2789   
196249, 2785,  196271, 2794,  196277, 2793,  196279, 2784,  196291, 2787,  196303, 2786,  196307, 2788   
196331, 2797,  196337, 2794,  196379, 2792,  196387, 2803,  196429, 2792,  196439, 2796,  196453, 2797   
196459, 2793,  196477, 2789,  196499, 2802,  196501, 2788,  196519, 2787,  196523, 2785,  196541, 2787   
196543, 2788,  196549, 2793,  196561, 2792,  196579, 2796,  196583, 2805,  196597, 2801,  196613, 2800   
196643, 2793,  196657, 2794,  196661, 2803,  196663, 2796,  196681, 2789,  196687, 2785,  196699, 2785   
196709, 2795,  196717, 2785,  196727, 2800,  196739, 2793,  196751, 2799,  196769, 2789,  196771, 2790   
196799, 2797,  196817, 2804,  196831, 2788,  196837, 2787,  196853, 2802,  196871, 2794,  196873, 2793   
196879, 2793,  196901, 2798,  196907, 2795,  196919, 2783,  196927, 2802,  196961, 2784,  196991, 2795   
196993, 2804,  197003, 2805,  197009, 2798,  197023, 2799,  197033, 2802,  197059, 2798,  197063, 2800   
197077, 2803,  197083, 2796,  197089, 2796,  197101, 2795,  197117, 2794,  197123, 2792,  197137, 2792   
197147, 2802,  197159, 2791,  197161, 2804,  197203, 2810,  197207, 2795,  197221, 2803,  197233, 2804   
197243, 2801,  197257, 2806,  197261, 2803,  197269, 2809,  197273, 2798,  197279, 2803,  197293, 2807   
197297, 2796,  197299, 2792,  197311, 2796,  197339, 2806,  197341, 2804,  197347, 2795,  197359, 2794   
197369, 2802,  197371, 2801,  197381, 2795,  197383, 2801,  197389, 2804,  197419, 2796,  197423, 2793   
197441, 2802,  197453, 2795,  197479, 2814,  197507, 2800,  197521, 2808,  197539, 2806,  197551, 2792   
197567, 2807,  197569, 2794,  197573, 2803,  197597, 2796,  197599, 2803,  197609, 2803,  197621, 2798   
197641, 2806,  197647, 2794,  197651, 2800,  197677, 2794,  197683, 2803,  197689, 2806,  197699, 2800   
197711, 2801,  197713, 2805,  197741, 2813,  197753, 2798,  197759, 2811,  197767, 2798,  197773, 2809   
197779, 2801,  197803, 2818,  197807, 2799,  197831, 2803,  197837, 2802,  197887, 2793,  197891, 2791   
197893, 2799,  197909, 2804,  197921, 2807,  197927, 2805,  197933, 2801,  197947, 2807,  197957, 2799   
197959, 2804,  197963, 2794,  197969, 2804,  197971, 2806,  198013, 2803,  198017, 2803,  198031, 2812   
198043, 2807,  198047, 2791,  198073, 2808,  198083, 2802,  198091, 2811,  198097, 2797,  198109, 2812   
198127, 2807,  198139, 2807,  198173, 2805,  198179, 2808,  198193, 2803,  198197, 2799,  198221, 2807   
198223, 2810,  198241, 2808,  198251, 2814,  198257, 2809,  198259, 2800,  198277, 2805,  198281, 2805   
198301, 2814,  198313, 2804,  198323, 2807,  198337, 2809,  198347, 2808,  198349, 2802,  198377, 2798   
198391, 2803,  198397, 2810,  198409, 2811,  198413, 2803,  198427, 2808,  198437, 2805,  198439, 2808   
198461, 2805,  198463, 2805,  198469, 2818,  198479, 2811,  198491, 2805,  198503, 2812,  198529, 2818   
198533, 2809,  198553, 2813,  198571, 2802,  198589, 2808,  198593, 2806,  198599, 2814,  198613, 2806   
198623, 2817,  198637, 2800,  198641, 2810,  198647, 2812,  198659, 2819,  198673, 2813,  198689, 2806   
198701, 2804,  198719, 2808,  198733, 2814,  198761, 2819,  198769, 2793,  198811, 2803,  198817, 2815   
198823, 2808,  198827, 2800,  198829, 2815,  198833, 2811,  198839, 2812,  198841, 2815,  198851, 2809   
198859, 2821,  198899, 2823,  198901, 2805,  198929, 2810,  198937, 2812,  198941, 2803,  198943, 2807   
198953, 2809,  198959, 2816,  198967, 2817,  198971, 2812,  198977, 2812,  198997, 2806,  199021, 2806   
199033, 2805,  199037, 2816,  199039, 2816,  199049, 2812,  199081, 2815,  199103, 2809,  199109, 2821   
199151, 2809,  199153, 2807,  199181, 2818,  199193, 2817,  199207, 2824,  199211, 2807,  199247, 2808   
199261, 2819,  199267, 2817,  199289, 2820,  199313, 2819,  199321, 2806,  199337, 2813,  199343, 2812   
199357, 2821,  199373, 2819,  199379, 2813,  199399, 2812,  199403, 2826,  199411, 2819,  199417, 2804   
199429, 2820,  199447, 2807,  199453, 2804,  199457, 2824,  199483, 2813,  199487, 2805,  199489, 2821   
199499, 2819,  199501, 2818,  199523, 2813,  199559, 2816,  199567, 2818,  199583, 2812,  199601, 2816   
199603, 2823,  199621, 2810,  199637, 2813,  199657, 2820,  199669, 2805,  199673, 2824,  199679, 2810   
199687, 2823,  199697, 2819,  199721, 2815,  199729, 2833,  199739, 2822,  199741, 2813,  199751, 2815   
 
Table 5. Continue 25 
 
199753, 2821,  199777, 2811,  199783, 2809,  199799, 2819,  199807, 2831,  199811, 2821,  199813, 2827   
199819, 2811,  199831, 2810,  199853, 2821,  199873, 2819,  199877, 2822,  199889, 2816,  199909, 2834   
199921, 2819,  199931, 2826,  199933, 2818,  199961, 2825,  199967, 2822,  199999, 2828,  200003, 2822   
200009, 2822,  200017, 2823,  200023, 2824,  200029, 2813,  200033, 2815,  200041, 2822,  200063, 2818   
200087, 2820,  200117, 2826,  200131, 2825,  200153, 2821,  200159, 2827,  200171, 2819,  200177, 2823   
200183, 2824,  200191, 2827,  200201, 2811,  200227, 2836,  200231, 2817,  200237, 2813,  200257, 2818   
200273, 2802,  200293, 2824,  200297, 2827,  200323, 2827,  200329, 2827,  200341, 2830,  200351, 2822   
200357, 2818,  200363, 2810,  200371, 2819,  200381, 2830,  200383, 2819,  200401, 2819,  200407, 2822   
200437, 2822,  200443, 2823,  200461, 2829,  200467, 2832,  200483, 2810,  200513, 2815,  200569, 2824   
200573, 2813,  200579, 2819,  200587, 2831,  200591, 2832,  200597, 2834,  200609, 2820,  200639, 2826   
200657, 2827,  200671, 2831,  200689, 2809,  200699, 2818,  200713, 2829,  200723, 2822,  200731, 2823   
200771, 2832,  200779, 2829,  200789, 2835,  200797, 2818,  200807, 2834,  200843, 2824,  200861, 2822   
200867, 2827,  200869, 2826,  200881, 2818,  200891, 2818,  200899, 2834,  200903, 2818,  200909, 2823   
200927, 2827,  200929, 2832,  200971, 2830,  200983, 2828,  200987, 2834,  200989, 2838,  201007, 2827   
201011, 2826,  201031, 2839,  201037, 2820,  201049, 2826,  201073, 2830,  201101, 2820,  201107, 2832   
201119, 2828,  201121, 2823,  201139, 2834,  201151, 2825,  201163, 2841,  201167, 2826,  201193, 2825   
201203, 2828,  201209, 2835,  201211, 2828,  201233, 2826,  201247, 2825,  201251, 2832,  201281, 2832   
201287, 2815,  201307, 2828,  201329, 2827,  201337, 2827,  201359, 2828,  201389, 2817,  201401, 2837   
201403, 2835,  201413, 2821,  201437, 2832,  201449, 2821,  201451, 2820,  201473, 2831,  201491, 2835   
201493, 2833,  201497, 2836,  201499, 2833,  201511, 2833,  201517, 2827,  201547, 2838,  201557, 2824   
201577, 2827,  201581, 2827,  201589, 2829,  201599, 2832,  201601, 2831,  201611, 2828,  201623, 2831   
201629, 2828,  201653, 2827,  201661, 2844,  201667, 2834,  201673, 2827,  201683, 2842,  201701, 2834   
201709, 2843,  201731, 2839,  201743, 2831,  201757, 2831,  201767, 2837,  201769, 2839,  201781, 2845   
201787, 2835,  201791, 2825,  201797, 2829,  201809, 2829,  201821, 2827,  201823, 2827,  201827, 2830   
201829, 2827,  201833, 2834,  201847, 2842,  201881, 2832,  201889, 2829,  201893, 2826,  201907, 2841   
201911, 2844,  201919, 2837,  201923, 2829,  201937, 2850,  201947, 2832,  201953, 2830,  201961, 2834   
201973, 2830,  201979, 2837,  201997, 2830,  202001, 2830,  202021, 2835,  202031, 2830,  202049, 2834   
202061, 2836,  202063, 2834,  202067, 2828,  202087, 2835,  202099, 2835,  202109, 2839,  202121, 2837   
202127, 2833,  202129, 2842,  202183, 2842,  202187, 2835,  202201, 2835,  202219, 2836,  202231, 2836   
202243, 2842,  202277, 2848,  202289, 2838,  202291, 2836,  202309, 2838,  202327, 2830,  202339, 2841   
202343, 2835,  202357, 2837,  202361, 2839,  202381, 2833,  202387, 2841,  202393, 2837,  202403, 2835   
202409, 2844,  202441, 2838,  202471, 2840,  202481, 2853,  202493, 2843,  202519, 2831,  202529, 2830   
202549, 2839,  202567, 2850,  202577, 2845,  202591, 2841,  202613, 2842,  202621, 2836,  202627, 2828   
202637, 2843,  202639, 2855,  202661, 2830,  202667, 2839,  202679, 2836,  202693, 2836,  202717, 2849   
202729, 2843,  202733, 2830,  202747, 2841,  202751, 2835,  202753, 2848,  202757, 2833,  202777, 2841   
202799, 2845,  202817, 2841,  202823, 2844,  202841, 2844,  202859, 2839,  202877, 2829,  202879, 2836   
202889, 2841,  202907, 2840,  202921, 2842,  202931, 2838,  202933, 2842,  202949, 2834,  202967, 2849   
202973, 2846,  202981, 2835,  202987, 2849,  202999, 2835,  203011, 2839,  203017, 2848,  203023, 2848   
203039, 2847,  203051, 2845,  203057, 2855,  203117, 2839,  203141, 2838,  203173, 2849,  203183, 2839   
203207, 2847,  203209, 2851,  203213, 2834,  203221, 2837,  203227, 2837,  203233, 2846,  203249, 2843   
203279, 2838,  203293, 2847,  203309, 2836,  203311, 2834,  203317, 2848,  203321, 2849,  203323, 2851   
203339, 2838,  203341, 2846,  203351, 2848,  203353, 2848,  203363, 2839,  203381, 2845,  203383, 2850   
203387, 2843,  203393, 2839,  203417, 2842,  203419, 2842,  203429, 2834,  203431, 2845,  203449, 2843   
203459, 2853,  203461, 2832,  203531, 2846,  203549, 2853,  203563, 2846,  203569, 2854,  203579, 2845   
203591, 2849,  203617, 2848,  203627, 2845,  203641, 2841,  203653, 2839,  203657, 2850,  203659, 2845   
203663, 2858,  203669, 2851,  203713, 2854,  203761, 2848,  203767, 2838,  203771, 2851,  203773, 2837   
203789, 2844,  203807, 2841,  203809, 2848,  203821, 2854,  203843, 2846,  203857, 2845,  203869, 2849   
203873, 2846,  203897, 2849,  203909, 2856,  203911, 2847,  203921, 2861,  203947, 2853,  203953, 2848   
 
Table 5. Continue 26 
 
203969, 2851,  203971, 2857,  203977, 2858,  203989, 2850,  203999, 2849,  204007, 2853,  204013, 2849   
204019, 2855,  204023, 2848,  204047, 2864,  204059, 2846,  204067, 2858,  204101, 2854,  204107, 2857   
204133, 2844,  204137, 2847,  204143, 2858,  204151, 2859,  204161, 2845,  204163, 2854,  204173, 2850   
204233, 2853,  204251, 2853,  204299, 2860,  204301, 2846,  204311, 2843,  204319, 2852,  204329, 2851   
204331, 2852,  204353, 2857,  204359, 2858,  204361, 2853,  204367, 2836,  204371, 2855,  204377, 2845   
204397, 2851,  204427, 2851,  204431, 2850,  204437, 2846,  204439, 2859,  204443, 2849,  204461, 2860   
204481, 2855,  204487, 2855,  204509, 2851,  204511, 2840,  204517, 2851,  204521, 2858,  204557, 2853   
204563, 2861,  204583, 2864,  204587, 2855,  204599, 2854,  204601, 2843,  204613, 2859,  204623, 2852   
204641, 2859,  204667, 2853,  204679, 2850,  204707, 2858,  204719, 2854,  204733, 2852,  204749, 2854   
204751, 2860,  204781, 2849,  204791, 2849,  204793, 2855,  204797, 2862,  204803, 2846,  204821, 2856   
204857, 2865,  204859, 2851,  204871, 2853,  204887, 2859,  204913, 2858,  204917, 2847,  204923, 2855   
204931, 2848,  204947, 2861,  204973, 2875,  204979, 2865,  204983, 2854,  205019, 2864,  205031, 2859   
205033, 2855,  205043, 2858,  205063, 2863,  205069, 2843,  205081, 2852,  205097, 2864,  205103, 2860   
205111, 2850,  205129, 2860,  205133, 2858,  205141, 2854,  205151, 2864,  205157, 2865,  205171, 2861   
205187, 2858,  205201, 2860,  205211, 2847,  205213, 2853,  205223, 2860,  205237, 2872,  205253, 2867   
205267, 2850,  205297, 2864,  205307, 2858,  205319, 2867,  205327, 2852,  205339, 2851,  205357, 2862   
205379, 2858,  205391, 2859,  205397, 2859,  205399, 2866,  205417, 2866,  205421, 2857,  205423, 2872   
205427, 2853,  205433, 2861,  205441, 2870,  205453, 2860,  205463, 2874,  205477, 2858,  205483, 2858   
205487, 2864,  205493, 2867,  205507, 2863,  205519, 2863,  205529, 2856,  205537, 2852,  205549, 2858   
205553, 2855,  205559, 2861,  205589, 2861,  205603, 2865,  205607, 2868,  205619, 2857,  205627, 2851   
205633, 2862,  205651, 2873,  205657, 2873,  205661, 2860,  205663, 2860,  205703, 2863,  205721, 2871   
205759, 2868,  205763, 2859,  205783, 2866,  205817, 2869,  205823, 2862,  205837, 2857,  205847, 2864   
205879, 2871,  205883, 2848,  205913, 2860,  205937, 2866,  205949, 2851,  205951, 2860,  205957, 2869   
205963, 2864,  205967, 2861,  205981, 2863,  205991, 2864,  205993, 2872,  206009, 2867,  206021, 2869   
206027, 2862,  206033, 2851,  206039, 2864,  206047, 2870,  206051, 2873,  206069, 2864,  206077, 2861   
206081, 2865,  206083, 2870,  206123, 2855,  206153, 2865,  206177, 2870,  206179, 2856,  206183, 2873   
206191, 2859,  206197, 2878,  206203, 2873,  206209, 2873,  206221, 2868,  206233, 2861,  206237, 2867   
206249, 2868,  206251, 2855,  206263, 2863,  206273, 2860,  206279, 2871,  206281, 2872,  206291, 2869   
206299, 2856,  206303, 2875,  206341, 2876,  206347, 2880,  206351, 2863,  206369, 2873,  206383, 2873   
206399, 2867,  206407, 2873,  206411, 2867,  206413, 2873,  206419, 2867,  206447, 2870,  206461, 2866   
206467, 2870,  206477, 2861,  206483, 2856,  206489, 2867,  206501, 2874,  206519, 2864,  206527, 2858   
206543, 2869,  206551, 2863,  206593, 2874,  206597, 2855,  206603, 2862,  206623, 2872,  206627, 2868   
206639, 2868,  206641, 2870,  206651, 2875,  206699, 2874,  206749, 2873,  206779, 2866,  206783, 2860   
206803, 2869,  206807, 2875,  206813, 2877,  206819, 2874,  206821, 2865,  206827, 2875,  206879, 2869   
206887, 2871,  206897, 2869,  206909, 2865,  206911, 2871,  206917, 2878,  206923, 2865,  206933, 2876   
206939, 2865,  206951, 2865,  206953, 2870,  206993, 2875,  207013, 2867,  207017, 2865,  207029, 2873   
207037, 2869,  207041, 2863,  207061, 2876,  207073, 2870,  207079, 2865,  207113, 2880,  207121, 2870   
207127, 2877,  207139, 2873,  207169, 2866,  207187, 2875,  207191, 2870,  207197, 2878,  207199, 2877   
207227, 2875,  207239, 2867,  207241, 2878,  207257, 2870,  207269, 2879,  207287, 2873,  207293, 2867   
207301, 2877,  207307, 2878,  207329, 2871,  207331, 2870,  207341, 2875,  207343, 2876,  207367, 2876   
207371, 2873,  207377, 2884,  207401, 2873,  207409, 2882,  207433, 2878,  207443, 2876,  207457, 2870   
207463, 2881,  207469, 2881,  207479, 2861,  207481, 2876,  207491, 2871,  207497, 2876,  207509, 2874   
207511, 2869,  207517, 2881,  207521, 2874,  207523, 2873,  207541, 2870,  207547, 2877,  207551, 2871   
207563, 2864,  207569, 2878,  207589, 2875,  207593, 2874,  207619, 2879,  207629, 2879,  207643, 2894   
207653, 2877,  207661, 2864,  207671, 2872,  207673, 2867,  207679, 2868,  207709, 2873,  207719, 2890   
207721, 2884,  207743, 2881,  207763, 2875,  207769, 2870,  207797, 2875,  207799, 2878,  207811, 2883   
207821, 2866,  207833, 2874,  207847, 2887,  207869, 2890,  207877, 2881,  207923, 2885,  207931, 2885   
207941, 2875,  207947, 2873,  207953, 2887,  207967, 2876,  207971, 2870,  207973, 2884,  207997, 2887   
 
Table 5. Continue 27 
 
208001, 2882,  208003, 2886,  208009, 2881,  208037, 2871,  208049, 2878,  208057, 2880,  208067, 2876   
208073, 2887,  208099, 2873,  208111, 2888,  208121, 2883,  208129, 2886,  208139, 2876,  208141, 2870   
208147, 2874,  208189, 2880,  208207, 2888,  208213, 2879,  208217, 2889,  208223, 2883,  208231, 2884   
208253, 2883,  208261, 2889,  208277, 2882,  208279, 2883,  208283, 2887,  208291, 2883,  208309, 2884   
208319, 2883,  208333, 2885,  208337, 2866,  208367, 2885,  208379, 2897,  208387, 2882,  208391, 2882   
208393, 2884,  208409, 2880,  208433, 2880,  208441, 2885,  208457, 2882,  208459, 2887,  208463, 2884   
208469, 2892,  208489, 2881,  208493, 2891,  208499, 2872,  208501, 2886,  208511, 2886,  208513, 2891   
208519, 2881,  208529, 2875,  208553, 2881,  208577, 2892,  208589, 2884,  208591, 2885,  208609, 2891   
208627, 2884,  208631, 2880,  208657, 2886,  208667, 2883,  208673, 2889,  208687, 2874,  208697, 2884   
208699, 2886,  208721, 2883,  208729, 2886,  208739, 2883,  208759, 2889,  208787, 2885,  208799, 2892   
208807, 2901,  208837, 2887,  208843, 2873,  208849, 2891,  208877, 2890,  208889, 2883,  208891, 2894   
208907, 2888,  208927, 2887,  208931, 2881,  208933, 2878,  208961, 2887,  208963, 2882,  208991, 2888   
208993, 2895,  208997, 2890,  209021, 2889,  209029, 2886,  209039, 2892,  209063, 2889,  209071, 2882   
209089, 2884,  209123, 2890,  209147, 2886,  209159, 2876,  209173, 2889,  209179, 2895,  209189, 2884   
209201, 2892,  209203, 2888,  209213, 2881,  209221, 2879,  209227, 2900,  209233, 2894,  209249, 2885   
209257, 2895,  209263, 2887,  209267, 2883,  209269, 2894,  209299, 2889,  209311, 2896,  209317, 2893   
209327, 2893,  209333, 2896,  209347, 2890,  209353, 2886,  209357, 2895,  209359, 2891,  209371, 2883   
209381, 2896,  209393, 2881,  209401, 2887,  209431, 2888,  209441, 2895,  209449, 2884,  209459, 2895   
209471, 2886,  209477, 2889,  209497, 2889,  209519, 2897,  209533, 2898,  209543, 2890,  209549, 2871   
209563, 2896,  209567, 2886,  209569, 2894,  209579, 2886,  209581, 2898,  209597, 2904,  209621, 2887   
209623, 2895,  209639, 2886,  209647, 2890,  209659, 2893,  209669, 2888,  209687, 2891,  209701, 2886   
209707, 2888,  209717, 2884,  209719, 2893,  209743, 2893,  209767, 2885,  209771, 2887,  209789, 2878   
209801, 2902,  209809, 2890,  209813, 2899,  209819, 2885,  209821, 2896,  209837, 2884,  209851, 2892   
209857, 2893,  209861, 2895,  209887, 2891,  209917, 2906,  209927, 2901,  209929, 2890,  209939, 2891   
209953, 2891,  209959, 2888,  209971, 2894,  209977, 2904,  209983, 2896,  209987, 2892,  210011, 2886   
210019, 2898,  210031, 2883,  210037, 2898,  210053, 2900,  210071, 2894,  210097, 2895,  210101, 2898   
210109, 2902,  210113, 2880,  210127, 2895,  210131, 2899,  210139, 2892,  210143, 2898,  210157, 2891   
210169, 2899,  210173, 2903,  210187, 2895,  210191, 2897,  210193, 2892,  210209, 2900,  210229, 2901   
210233, 2893,  210241, 2902,  210247, 2892,  210257, 2894,  210263, 2894,  210277, 2900,  210283, 2897   
210299, 2904,  210317, 2900,  210319, 2899,  210323, 2902,  210347, 2894,  210359, 2900,  210361, 2884   
210391, 2898,  210401, 2899,  210403, 2897,  210407, 2908,  210421, 2894,  210437, 2901,  210461, 2896   
210467, 2894,  210481, 2902,  210487, 2891,  210491, 2901,  210499, 2895,  210523, 2897,  210527, 2903   
210533, 2911,  210557, 2907,  210599, 2901,  210601, 2901,  210619, 2903,  210631, 2902,  210643, 2897   
210659, 2894,  210671, 2907,  210709, 2903,  210713, 2897,  210719, 2899,  210731, 2891,  210739, 2888   
210761, 2905,  210773, 2899,  210803, 2905,  210809, 2895,  210811, 2904,  210823, 2893,  210827, 2907   
210839, 2901,  210853, 2901,  210857, 2893,  210869, 2904,  210901, 2898,  210907, 2897,  210911, 2906   
210913, 2894,  210923, 2897,  210929, 2909,  210943, 2900,  210961, 2906,  210967, 2908,  211007, 2904   
211039, 2905,  211049, 2908,  211051, 2897,  211061, 2898,  211063, 2901,  211067, 2906,  211073, 2893   
211093, 2906,  211097, 2898,  211129, 2905,  211151, 2904,  211153, 2908,  211177, 2897,  211187, 2897   
211193, 2897,  211199, 2905,  211213, 2907,  211217, 2915,  211219, 2900,  211229, 2916,  211231, 2895   
211241, 2902,  211247, 2919,  211271, 2907,  211283, 2903,  211291, 2895,  211297, 2911,  211313, 2904   
211319, 2906,  211333, 2906,  211339, 2900,  211349, 2901,  211369, 2907,  211373, 2898,  211403, 2894   
211427, 2906,  211433, 2908,  211441, 2904,  211457, 2923,  211469, 2900,  211493, 2899,  211499, 2908   
211501, 2902,  211507, 2909,  211543, 2900,  211559, 2904,  211571, 2907,  211573, 2908,  211583, 2910   
211597, 2909,  211619, 2888,  211639, 2903,  211643, 2909,  211657, 2897,  211661, 2907,  211663, 2900   
211681, 2912,  211691, 2918,  211693, 2910,  211711, 2916,  211723, 2912,  211727, 2902,  211741, 2907   
211747, 2916,  211777, 2902,  211781, 2907,  211789, 2904,  211801, 2910,  211811, 2917,  211817, 2908   
211859, 2898,  211867, 2909,  211873, 2902,  211877, 2909,  211879, 2911,  211889, 2905,  211891, 2904   
 
Table 5. Continue 28 
 
211927, 2905,  211931, 2923,  211933, 2902,  211943, 2914,  211949, 2917,  211969, 2907,  211979, 2901   
211997, 2915,  212029, 2905,  212039, 2907,  212057, 2912,  212081, 2919,  212099, 2919,  212117, 2917   
212123, 2900,  212131, 2912,  212141, 2914,  212161, 2913,  212167, 2915,  212183, 2910,  212203, 2923   
212207, 2910,  212209, 2924,  212227, 2909,  212239, 2911,  212243, 2913,  212281, 2901,  212293, 2920   
212297, 2915,  212353, 2913,  212369, 2907,  212383, 2913,  212411, 2917,  212419, 2903,  212423, 2916   
212437, 2920,  212447, 2904,  212453, 2915,  212461, 2920,  212467, 2908,  212479, 2912,  212501, 2916   
212507, 2918,  212521, 2919,  212557, 2914,  212561, 2909,  212573, 2913,  212579, 2913,  212587, 2908   
212593, 2910,  212627, 2906,  212633, 2914,  212651, 2911,  212669, 2917,  212671, 2921,  212677, 2914   
212683, 2902,  212701, 2922,  212777, 2914,  212791, 2920,  212801, 2920,  212827, 2917,  212837, 2920   
212843, 2910,  212851, 2920,  212867, 2912,  212869, 2914,  212873, 2912,  212881, 2918,  212897, 2918   
212903, 2916,  212909, 2919,  212917, 2904,  212923, 2917,  212969, 2930,  212981, 2924,  212987, 2910   
212999, 2919,  213019, 2925,  213023, 2905,  213029, 2912,  213043, 2913,  213067, 2922,  213079, 2920   
213091, 2917,  213097, 2915,  213119, 2923,  213131, 2919,  213133, 2910,  213139, 2928,  213149, 2912   
213173, 2921,  213181, 2925,  213193, 2912,  213203, 2920,  213209, 2918,  213217, 2914,  213223, 2920   
213229, 2909,  213247, 2924,  213253, 2908,  213263, 2916,  213281, 2915,  213287, 2918,  213289, 2926   
213307, 2911,  213319, 2929,  213329, 2917,  213337, 2921,  213349, 2919,  213359, 2915,  213361, 2927   
213383, 2927,  213391, 2918,  213397, 2917,  213407, 2916,  213449, 2915,  213461, 2924,  213467, 2919   
213481, 2921,  213491, 2928,  213523, 2932,  213533, 2917,  213539, 2937,  213553, 2928,  213557, 2920   
213589, 2922,  213599, 2924,  213611, 2930,  213613, 2921,  213623, 2923,  213637, 2919,  213641, 2921   
213649, 2929,  213659, 2922,  213713, 2926,  213721, 2927,  213727, 2932,  213737, 2933,  213751, 2930   
213791, 2930,  213799, 2924,  213821, 2930,  213827, 2926,  213833, 2928,  213847, 2915,  213859, 2926   
213881, 2923,  213887, 2923,  213901, 2924,  213919, 2915,  213929, 2932,  213943, 2918,  213947, 2918   
213949, 2923,  213953, 2913,  213973, 2928,  213977, 2931,  213989, 2916,  214003, 2924,  214007, 2929   
214009, 2938,  214021, 2924,  214031, 2923,  214033, 2928,  214043, 2922,  214051, 2924,  214063, 2931   
214069, 2937,  214087, 2940,  214091, 2920,  214129, 2936,  214133, 2922,  214141, 2923,  214147, 2928   
214163, 2919,  214177, 2927,  214189, 2925,  214211, 2928,  214213, 2928,  214219, 2927,  214237, 2928   
214243, 2915,  214259, 2928,  214283, 2931,  214297, 2929,  214309, 2926,  214351, 2929,  214363, 2927   
214369, 2934,  214373, 2932,  214381, 2937,  214391, 2927,  214399, 2927,  214433, 2928,  214439, 2926   
214451, 2932,  214457, 2922,  214463, 2926,  214469, 2927,  214481, 2923,  214483, 2933,  214499, 2926   
214507, 2923,  214517, 2926,  214519, 2932,  214531, 2932,  214541, 2933,  214559, 2921,  214561, 2925   
214589, 2919,  214603, 2922,  214607, 2931,  214631, 2930,  214639, 2934,  214651, 2922,  214657, 2926   
214663, 2930,  214667, 2939,  214673, 2921,  214691, 2931,  214723, 2936,  214729, 2922,  214733, 2923   
214741, 2924,  214759, 2921,  214763, 2921,  214771, 2922,  214783, 2925,  214787, 2937,  214789, 2922   
214807, 2938,  214811, 2923,  214817, 2927,  214831, 2933,  214849, 2934,  214853, 2918,  214867, 2933   
214883, 2945,  214891, 2931,  214913, 2931,  214939, 2937,  214943, 2927,  214967, 2928,  214987, 2934   
214993, 2938,  215051, 2938,  215063, 2933,  215077, 2937,  215087, 2935,  215123, 2937,  215141, 2936   
215143, 2934,  215153, 2935,  215161, 2938,  215179, 2921,  215183, 2927,  215191, 2938,  215197, 2943   
215239, 2933,  215249, 2929,  215261, 2917,  215273, 2937,  215279, 2929,  215297, 2933,  215309, 2927   
215317, 2926,  215329, 2931,  215351, 2933,  215353, 2942,  215359, 2930,  215381, 2927,  215389, 2938   
215393, 2947,  215399, 2935,  215417, 2930,  215443, 2928,  215447, 2931,  215459, 2938,  215461, 2937   
215471, 2935,  215483, 2930,  215497, 2935,  215503, 2931,  215507, 2925,  215521, 2930,  215531, 2939   
215563, 2930,  215573, 2942,  215587, 2944,  215617, 2940,  215653, 2935,  215659, 2937,  215681, 2951   
215687, 2935,  215689, 2935,  215693, 2941,  215723, 2938,  215737, 2933,  215753, 2920,  215767, 2942   
215771, 2926,  215797, 2940,  215801, 2944,  215827, 2935,  215833, 2939,  215843, 2923,  215851, 2943   
215857, 2939,  215863, 2957,  215893, 2928,  215899, 2939,  215909, 2931,  215921, 2939,  215927, 2927   
215939, 2921,  215953, 2935,  215959, 2950,  215981, 2940,  215983, 2929,  216023, 2937,  216037, 2937   
216061, 2943,  216071, 2943,  216091, 2931,  216103, 2936,  216107, 2950,  216113, 2937,  216119, 2939   
216127, 2936,  216133, 2941,  216149, 2944,  216157, 2939,  216173, 2937,  216179, 2945,  216211, 2943   
 
Table 5. Continue 29 
 
216217, 2948,  216233, 2938,  216259, 2936,  216263, 2937,  216289, 2939,  216317, 2944,  216319, 2946   
216329, 2943,  216347, 2938,  216371, 2941,  216373, 2939,  216379, 2944,  216397, 2932,  216401, 2937   
216421, 2935,  216431, 2942,  216451, 2944,  216481, 2950,  216493, 2947,  216509, 2950,  216523, 2946   
216551, 2945,  216553, 2945,  216569, 2943,  216571, 2955,  216577, 2939,  216607, 2939,  216617, 2941   
216641, 2932,  216647, 2942,  216649, 2940,  216653, 2940,  216661, 2936,  216679, 2952,  216703, 2948   
216719, 2946,  216731, 2952,  216743, 2943,  216751, 2947,  216757, 2947,  216761, 2939,  216779, 2942   
216781, 2953,  216787, 2953,  216791, 2938,  216803, 2950,  216829, 2948,  216841, 2942,  216851, 2947   
216859, 2943,  216877, 2949,  216899, 2943,  216901, 2945,  216911, 2959,  216917, 2945,  216919, 2945   
216947, 2948,  216967, 2939,  216973, 2938,  216991, 2949,  217001, 2955,  217003, 2943,  217027, 2941   
217033, 2946,  217057, 2950,  217069, 2947,  217081, 2948,  217111, 2948,  217117, 2942,  217121, 2944   
217157, 2945,  217163, 2950,  217169, 2956,  217199, 2947,  217201, 2947,  217207, 2941,  217219, 2945   
217223, 2950,  217229, 2947,  217241, 2947,  217253, 2940,  217271, 2941,  217307, 2956,  217309, 2947   
217313, 2949,  217319, 2949,  217333, 2951,  217337, 2958,  217339, 2943,  217351, 2942,  217361, 2943   
217363, 2946,  217367, 2958,  217369, 2953,  217387, 2952,  217397, 2961,  217409, 2949,  217411, 2944   
217421, 2942,  217429, 2952,  217439, 2948,  217457, 2950,  217463, 2947,  217489, 2951,  217499, 2953   
217517, 2965,  217519, 2953,  217559, 2942,  217561, 2968,  217573, 2946,  217577, 2952,  217579, 2953   
217619, 2948,  217643, 2951,  217661, 2946,  217667, 2958,  217681, 2956,  217687, 2951,  217691, 2954   
217697, 2950,  217717, 2950,  217727, 2959,  217733, 2949,  217739, 2955,  217747, 2943,  217771, 2960   
217781, 2951,  217793, 2955,  217823, 2945,  217829, 2959,  217849, 2948,  217859, 2945,  217901, 2950   
217907, 2953,  217909, 2960,  217933, 2940,  217937, 2957,  217969, 2945,  217979, 2956,  217981, 2953   
218003, 2960,  218021, 2966,  218047, 2946,  218069, 2958,  218077, 2958,  218081, 2958,  218083, 2957   
218087, 2953,  218089, 2956,  218107, 2944,  218111, 2955,  218117, 2962,  218131, 2966,  218137, 2958   
218143, 2969,  218149, 2964,  218171, 2950,  218191, 2959,  218213, 2956,  218227, 2958,  218233, 2960   
218249, 2957,  218279, 2957,  218287, 2954,  218357, 2961,  218363, 2941,  218371, 2953,  218381, 2959   
218389, 2952,  218401, 2949,  218417, 2945,  218419, 2951,  218423, 2953,  218437, 2956,  218447, 2955   
218453, 2950,  218459, 2960,  218461, 2955,  218479, 2955,  218509, 2960,  218513, 2960,  218521, 2951   
218527, 2955,  218531, 2958,  218549, 2962,  218551, 2959,  218579, 2948,  218591, 2956,  218599, 2954   
218611, 2959,  218623, 2950,  218627, 2963,  218629, 2973,  218641, 2959,  218651, 2960,  218657, 2956   
218677, 2960,  218681, 2960,  218711, 2950,  218717, 2971,  218719, 2961,  218723, 2960,  218737, 2956   
218749, 2961,  218761, 2967,  218783, 2967,  218797, 2948,  218809, 2957,  218819, 2972,  218833, 2960   
218839, 2972,  218843, 2960,  218849, 2955,  218857, 2969,  218873, 2966,  218887, 2955,  218923, 2960   
218941, 2954,  218947, 2970,  218963, 2958,  218969, 2969,  218971, 2957,  218987, 2966,  218989, 2958   
218993, 2959,  219001, 2968,  219017, 2969,  219019, 2956,  219031, 2961,  219041, 2956,  219053, 2960   
219059, 2954,  219071, 2960,  219083, 2955,  219091, 2954,  219097, 2955,  219103, 2974,  219119, 2959   
219133, 2968,  219143, 2964,  219169, 2961,  219187, 2972,  219217, 2956,  219223, 2966,  219251, 2953   
219277, 2977,  219281, 2964,  219293, 2969,  219301, 2957,  219311, 2968,  219313, 2967,  219353, 2966   
219361, 2975,  219371, 2961,  219377, 2964,  219389, 2960,  219407, 2972,  219409, 2959,  219433, 2963   
219437, 2964,  219451, 2963,  219463, 2964,  219467, 2964,  219491, 2962,  219503, 2964,  219517, 2965   
219523, 2958,  219529, 2965,  219533, 2971,  219547, 2963,  219577, 2968,  219587, 2964,  219599, 2963   
219607, 2955,  219613, 2964,  219619, 2965,  219629, 2964,  219647, 2964,  219649, 2967,  219677, 2968   
219679, 2965,  219683, 2965,  219689, 2965,  219707, 2960,  219721, 2963,  219727, 2967,  219731, 2964   
219749, 2963,  219757, 2952,  219761, 2965,  219763, 2965,  219767, 2963,  219787, 2968,  219797, 2969   
219799, 2975,  219809, 2966,  219823, 2973,  219829, 2975,  219839, 2962,  219847, 2973,  219851, 2964   
219871, 2961,  219881, 2974,  219889, 2971,  219911, 2971,  219917, 2963,  219931, 2961,  219937, 2964   
219941, 2970,  219943, 2969,  219953, 2963,  219959, 2968,  219971, 2970,  219977, 2975,  219979, 2967   
219983, 2965,  220009, 2958,  220013, 2974,  220019, 2961,  220021, 2963,  220057, 2970,  220063, 2973   
220123, 2979,  220141, 2967,  220147, 2973,  220151, 2965,  220163, 2974,  220169, 2963,  220177, 2967   
220189, 2971,  220217, 2970,  220243, 2973,  220279, 2971,  220291, 2958,  220301, 2973,  220307, 2970   
 
Table 5. Continue 30 
 
220327, 2969,  220333, 2976,  220351, 2970,  220357, 2978,  220361, 2968,  220369, 2967,  220373, 2980   
220391, 2979,  220399, 2976,  220403, 2971,  220411, 2967,  220421, 2974,  220447, 2972,  220469, 2970   
220471, 2980,  220511, 2975,  220513, 2982,  220529, 2960,  220537, 2975,  220543, 2964,  220553, 2971   
220559, 2963,  220573, 2969,  220579, 2966,  220589, 2977,  220613, 2964,  220663, 2975,  220667, 2972   
220673, 2978,  220681, 2970,  220687, 2976,  220699, 2970,  220709, 2977,  220721, 2972,  220747, 2991   
220757, 2974,  220771, 2970,  220783, 2971,  220789, 2969,  220793, 2975,  220807, 2987,  220811, 2970   
220841, 2980,  220859, 2977,  220861, 2980,  220873, 2992,  220877, 2975,  220879, 2970,  220889, 2978   
220897, 2987,  220901, 2964,  220903, 2965,  220907, 2972,  220919, 2984,  220931, 2979,  220933, 2978   
220939, 2977,  220973, 2972,  221021, 2975,  221047, 2982,  221059, 2988,  221069, 2968,  221071, 2978   
221077, 2978,  221083, 2972,  221087, 2978,  221093, 2981,  221101, 2979,  221159, 2983,  221171, 2974   
221173, 2989,  221197, 2970,  221201, 2977,  221203, 2970,  221209, 2970,  221219, 2992,  221227, 2984   
221233, 2974,  221239, 2979,  221251, 2985,  221261, 2983,  221281, 2970,  221303, 2981,  221311, 2987   
221317, 2970,  221327, 2980,  221393, 2970,  221399, 2974,  221401, 2986,  221411, 2967,  221413, 2973   
221447, 2984,  221453, 2984,  221461, 2986,  221471, 2970,  221477, 2970,  221489, 2982,  221497, 2988   
221509, 2981,  221537, 2978,  221539, 2977,  221549, 2980,  221567, 2982,  221581, 2975,  221587, 2984   
221603, 2977,  221621, 2981,  221623, 2986,  221653, 2987,  221657, 2978,  221659, 2992,  221671, 2978   
221677, 2981,  221707, 2985,  221713, 2974,  221717, 2987,  221719, 2978,  221723, 2978,  221729, 2985   
221737, 2981,  221747, 2970,  221773, 2982,  221797, 2992,  221807, 2980,  221813, 2988,  221827, 2985   
221831, 2991,  221849, 2973,  221873, 2978,  221891, 2993,  221909, 2982,  221941, 2992,  221951, 2978   
221953, 2977,  221957, 2987,  221987, 2986,  221989, 2981,  221999, 2984,  222007, 2981,  222011, 2980   
222023, 2984,  222029, 2986,  222041, 2982,  222043, 2981,  222059, 2983,  222067, 2980,  222073, 2985   
222107, 2990,  222109, 2978,  222113, 2974,  222127, 2978,  222137, 2989,  222149, 2974,  222151, 2986   
222161, 2977,  222163, 2987,  222193, 2988,  222197, 2983,  222199, 2979,  222247, 2978,  222269, 2989   
222289, 2996,  222293, 2991,  222311, 2978,  222317, 2992,  222323, 2993,  222329, 2981,  222337, 2984   
222347, 2978,  222349, 2988,  222361, 2986,  222367, 2985,  222379, 2979,  222389, 2986,  222403, 2978   
222419, 2979,  222437, 2993,  222461, 2977,  222493, 2975,  222499, 2988,  222511, 2990,  222527, 2995   
222533, 2987,  222553, 3002,  222557, 2995,  222587, 2993,  222601, 2988,  222613, 2994,  222619, 2975   
222643, 2981,  222647, 2987,  222659, 2990,  222679, 2994,  222707, 2982,  222713, 2988,  222731, 2993   
222773, 2988,  222779, 2993,  222787, 2972,  222791, 2992,  222793, 2989,  222799, 2989,  222823, 2983   
222839, 2991,  222841, 2989,  222857, 2993,  222863, 2990,  222877, 2981,  222883, 2996,  222913, 2997   
222919, 3006,  222931, 2992,  222941, 2991,  222947, 2987,  222953, 2984,  222967, 2992,  222977, 2990   
222979, 2990,  222991, 2982,  223007, 2989,  223009, 2995,  223019, 2993,  223037, 2992,  223049, 2998   
223051, 2981,  223061, 2995,  223063, 2992,  223087, 2995,  223099, 2983,  223103, 2992,  223129, 2989   
223133, 3002,  223151, 2991,  223207, 3009,  223211, 2995,  223217, 2992,  223219, 2997,  223229, 2985   
223241, 2988,  223243, 2990,  223247, 2999,  223253, 2995,  223259, 2985,  223273, 2988,  223277, 2986   
223283, 3002,  223291, 2997,  223303, 3000,  223313, 2999,  223319, 2988,  223331, 2993,  223337, 2996   
223339, 3002,  223361, 2999,  223367, 2990,  223381, 2988,  223403, 2990,  223423, 2981,  223429, 2982   
223439, 2993,  223441, 2988,  223463, 2981,  223469, 2997,  223481, 2996,  223493, 2998,  223507, 2988   
223529, 2995,  223543, 2984,  223547, 2997,  223549, 2991,  223577, 2981,  223589, 2984,  223621, 3002   
223633, 2997,  223637, 2997,  223667, 2994,  223679, 2991,  223681, 2998,  223697, 2993,  223711, 2997   
223747, 3004,  223753, 2997,  223757, 2986,  223759, 2993,  223781, 2992,  223823, 3006,  223829, 3000   
223831, 2998,  223837, 2993,  223841, 2995,  223843, 2995,  223849, 3005,  223903, 3005,  223919, 2999   
223921, 3009,  223939, 2990,  223963, 3000,  223969, 2995,  223999, 2998,  224011, 2993,  224027, 2994   
224033, 2999,  224041, 2997,  224047, 3001,  224057, 3000,  224069, 2996,  224071, 3001,  224101, 2997   
224113, 3000,  224129, 2996,  224131, 3010,  224149, 2998,  224153, 2985,  224171, 3001,  224177, 2988   
224197, 2994,  224201, 3007,  224209, 3007,  224221, 2992,  224233, 2988,  224239, 2993,  224251, 3002   
224261, 3004,  224267, 3000,  224291, 2998,  224299, 3006,  224303, 2999,  224309, 2998,  224317, 3005   
224327, 2998,  224351, 3003,  224359, 2996,  224363, 3016,  224401, 3005,  224423, 3002,  224429, 2996   
 
Table 5. Continue 31 
 
224443, 3005,  224449, 3001,  224461, 3005,  224467, 2999,  224473, 3004,  224491, 3008,  224501, 3005   
224513, 3000,  224527, 2996,  224563, 2990,  224569, 3000,  224579, 2997,  224591, 3002,  224603, 3006   
224611, 3007,  224617, 3000,  224629, 3007,  224633, 3007,  224669, 3004,  224677, 3001,  224683, 3002   
224699, 3007,  224711, 3001,  224717, 3000,  224729, 3000,  224737, 3010,  224743, 3001,  224759, 2999   
224771, 3003,  224797, 3000,  224813, 3010,  224831, 3012,  224863, 3004,  224869, 3000,  224881, 3009   
224891, 3007,  224897, 3003,  224909, 3011,  224911, 3005,  224921, 3004,  224929, 3007,  224947, 3006   
224951, 3010,  224969, 3016,  224977, 3013,  224993, 3007,  225023, 3002,  225037, 3008,  225061, 2998   
225067, 3017,  225077, 3011,  225079, 3010,  225089, 3013,  225109, 3005,  225119, 3003,  225133, 3005   
225143, 3003,  225149, 3008,  225157, 3010,  225161, 3008,  225163, 3004,  225167, 3007,  225217, 3001   
225221, 2994,  225223, 3010,  225227, 3016,  225241, 3013,  225257, 3011,  225263, 3008,  225287, 3017   
225289, 3006,  225299, 3003,  225307, 3011,  225341, 3004,  225343, 3010,  225347, 3004,  225349, 3014   
225353, 2997,  225371, 3009,  225373, 3007,  225383, 3009,  225427, 3005,  225431, 3017,  225457, 3015   
225461, 3002,  225479, 2999,  225493, 3018,  225499, 3005,  225503, 3001,  225509, 3005,  225523, 3007   
225527, 3016,  225529, 3007,  225569, 3019,  225581, 3009,  225583, 3006,  225601, 2997,  225611, 3011   
225613, 3013,  225619, 3008,  225629, 3010,  225637, 2998,  225671, 3010,  225683, 3018,  225689, 3008   
225697, 3011,  225721, 3005,  225733, 3011,  225749, 3002,  225751, 3003,  225767, 3012,  225769, 3008   
225779, 3006,  225781, 2998,  225809, 3013,  225821, 2997,  225829, 3019,  225839, 3004,  225859, 3016   
225871, 3011,  225889, 3010,  225919, 3009,  225931, 3017,  225941, 3005,  225943, 3023,  225949, 3012   
225961, 3011,  225977, 3016,  225983, 3013,  225989, 3017,  226001, 3011,  226007, 3012,  226013, 3011   
226027, 3010,  226063, 3007,  226087, 3012,  226099, 3005,  226103, 3013,  226123, 3011,  226129, 3018   
226133, 2998,  226141, 3023,  226169, 3020,  226183, 3019,  226189, 3013,  226199, 3014,  226201, 3024   
226217, 3015,  226231, 3023,  226241, 3017,  226267, 3015,  226283, 3011,  226307, 3012,  226313, 3015   
226337, 3015,  226357, 3016,  226367, 3004,  226379, 3018,  226381, 3001,  226397, 3011,  226409, 3013   
226427, 3009,  226433, 3027,  226451, 3011,  226453, 3007,  226463, 3014,  226483, 3012,  226487, 3012   
226511, 3017,  226531, 3028,  226547, 3014,  226549, 3014,  226553, 3024,  226571, 3007,  226601, 3013   
226609, 3022,  226621, 3010,  226631, 3016,  226637, 3032,  226643, 3018,  226649, 3020,  226657, 3008   
226663, 3021,  226669, 3015,  226691, 3014,  226697, 3021,  226741, 3016,  226753, 3016,  226769, 3011   
226777, 3031,  226783, 3011,  226789, 3021,  226799, 3020,  226813, 3030,  226817, 3025,  226819, 3016   
226823, 3023,  226843, 3019,  226871, 3011,  226901, 3012,  226903, 3023,  226907, 3014,  226913, 3017   
226937, 3033,  226943, 3016,  226981, 3020,  226991, 3026,  227011, 3026,  227027, 3018,  227053, 3025   
227081, 3017,  227089, 3015,  227093, 3027,  227111, 3015,  227113, 3010,  227131, 3023,  227147, 3020   
227153, 3011,  227159, 3021,  227167, 3021,  227177, 3019,  227189, 3022,  227191, 3026,  227207, 3028   
227219, 3026,  227231, 3011,  227233, 3015,  227251, 3012,  227257, 3011,  227267, 3025,  227281, 3026   
227299, 3024,  227303, 3029,  227363, 3025,  227371, 3017,  227377, 3023,  227387, 3013,  227393, 3022   
227399, 3031,  227407, 3024,  227419, 3019,  227431, 3016,  227453, 3021,  227459, 3020,  227467, 3029   
227471, 3032,  227473, 3026,  227489, 3020,  227497, 3018,  227501, 3013,  227519, 3021,  227531, 3024   
227533, 3022,  227537, 3013,  227561, 3031,  227567, 3019,  227569, 3014,  227581, 3017,  227593, 3026   
227597, 3010,  227603, 3023,  227609, 3024,  227611, 3013,  227627, 3029,  227629, 3028,  227651, 3021   
227653, 3018,  227663, 3026,  227671, 3022,  227693, 3023,  227699, 3022,  227707, 3019,  227719, 3019   
227729, 3026,  227743, 3017,  227789, 3022,  227797, 3022,  227827, 3022,  227849, 3012,  227869, 3027   
227873, 3031,  227893, 3027,  227947, 3025,  227951, 3025,  227977, 3024,  227989, 3040,  227993, 3016   
228013, 3012,  228023, 3018,  228049, 3030,  228061, 3028,  228077, 3031,  228097, 3027,  228103, 3027   
228113, 3033,  228127, 3028,  228131, 3019,  228139, 3032,  228181, 3024,  228197, 3027,  228199, 3019   
228203, 3036,  228211, 3033,  228223, 3024,  228233, 3032,  228251, 3028,  228257, 3032,  228281, 3011   
228299, 3034,  228301, 3023,  228307, 3030,  228311, 3029,  228331, 3022,  228337, 3025,  228341, 3025   
228353, 3023,  228359, 3030,  228383, 3025,  228409, 3025,  228419, 3035,  228421, 3029,  228427, 3036   
228443, 3032,  228451, 3036,  228457, 3032,  228461, 3030,  228469, 3028,  228479, 3025,  228509, 3029   
228511, 3033,  228517, 3041,  228521, 3035,  228523, 3033,  228539, 3031,  228559, 3034,  228577, 3032   
 
Table 5. Continue 32 
 
228581, 3034,  228587, 3030,  228593, 3037,  228601, 3035,  228611, 3036,  228617, 3039,  228619, 3037   
228637, 3027,  228647, 3021,  228677, 3022,  228707, 3035,  228713, 3022,  228731, 3037,  228733, 3036   
228737, 3028,  228751, 3040,  228757, 3033,  228773, 3030,  228793, 3022,  228797, 3039,  228799, 3035   
228829, 3035,  228841, 3035,  228847, 3031,  228853, 3032,  228859, 3023,  228869, 3034,  228881, 3035   
228883, 3036,  228887, 3035,  228901, 3031,  228911, 3043,  228913, 3029,  228923, 3046,  228929, 3029   
228953, 3037,  228959, 3031,  228961, 3018,  228983, 3025,  228989, 3030,  229003, 3035,  229027, 3031   
229037, 3029,  229081, 3036,  229093, 3030,  229123, 3025,  229127, 3050,  229133, 3039,  229139, 3032   
229153, 3028,  229157, 3038,  229171, 3047,  229181, 3039,  229189, 3035,  229199, 3039,  229213, 3040   
229217, 3042,  229223, 3026,  229237, 3038,  229247, 3036,  229249, 3038,  229253, 3036,  229261, 3032   
229267, 3030,  229283, 3043,  229309, 3035,  229321, 3037,  229343, 3054,  229351, 3036,  229373, 3031   
229393, 3034,  229399, 3036,  229403, 3030,  229409, 3041,  229423, 3035,  229433, 3044,  229441, 3029   
229459, 3038,  229469, 3037,  229487, 3030,  229499, 3039,  229507, 3034,  229519, 3055,  229529, 3044   
229547, 3042,  229549, 3037,  229553, 3036,  229561, 3031,  229583, 3038,  229589, 3036,  229591, 3048   
229601, 3043,  229613, 3050,  229627, 3037,  229631, 3043,  229637, 3028,  229639, 3046,  229681, 3035   
229693, 3039,  229699, 3024,  229703, 3041,  229711, 3040,  229717, 3035,  229727, 3044,  229739, 3035   
229751, 3034,  229753, 3035,  229759, 3036,  229763, 3034,  229769, 3037,  229771, 3033,  229777, 3033   
229781, 3037,  229799, 3047,  229813, 3031,  229819, 3042,  229837, 3039,  229841, 3036,  229847, 3044   
229849, 3038,  229897, 3035,  229903, 3041,  229937, 3045,  229939, 3034,  229949, 3047,  229961, 3043   
229963, 3042,  229979, 3028,  229981, 3031,  230003, 3033,  230017, 3033,  230047, 3039,  230059, 3042   
230063, 3040,  230077, 3045,  230081, 3048,  230089, 3045,  230101, 3047,  230107, 3038,  230117, 3038   
230123, 3038,  230137, 3040,  230143, 3034,  230149, 3043,  230189, 3046,  230203, 3045,  230213, 3036   
230221, 3033,  230227, 3044,  230233, 3046,  230239, 3031,  230257, 3038,  230273, 3046,  230281, 3046   
230291, 3042,  230303, 3041,  230309, 3043,  230311, 3055,  230327, 3038,  230339, 3032,  230341, 3049   
230353, 3049,  230357, 3035,  230369, 3038,  230383, 3033,  230387, 3050,  230389, 3045,  230393, 3042   
230431, 3041,  230449, 3046,  230453, 3030,  230467, 3028,  230471, 3046,  230479, 3039,  230501, 3039   
230507, 3041,  230539, 3038,  230551, 3046,  230561, 3047,  230563, 3048,  230567, 3053,  230597, 3055   
230611, 3046,  230647, 3046,  230653, 3040,  230663, 3052,  230683, 3043,  230693, 3049,  230719, 3050   
230729, 3051,  230743, 3040,  230761, 3047,  230767, 3057,  230771, 3042,  230773, 3037,  230779, 3047   
230807, 3052,  230819, 3051,  230827, 3045,  230833, 3044,  230849, 3038,  230861, 3046,  230863, 3047   
230873, 3040,  230891, 3043,  230929, 3045,  230933, 3056,  230939, 3059,  230941, 3053,  230959, 3058   
230969, 3052,  230977, 3045,  230999, 3053,  231001, 3058,  231017, 3043,  231019, 3053,  231031, 3049   
231041, 3054,  231053, 3051,  231067, 3028,  231079, 3050,  231107, 3047,  231109, 3040,  231131, 3054   
231169, 3056,  231197, 3056,  231223, 3043,  231241, 3052,  231269, 3042,  231271, 3049,  231277, 3050   
231289, 3040,  231293, 3044,  231299, 3050,  231317, 3067,  231323, 3050,  231331, 3049,  231347, 3047   
231349, 3044,  231359, 3046,  231367, 3051,  231379, 3045,  231409, 3061,  231419, 3043,  231431, 3059   
231433, 3046,  231443, 3050,  231461, 3053,  231463, 3050,  231479, 3041,  231481, 3046,  231493, 3053   
231503, 3066,  231529, 3051,  231533, 3058,  231547, 3059,  231551, 3054,  231559, 3051,  231563, 3064   
231571, 3048,  231589, 3057,  231599, 3045,  231607, 3053,  231611, 3044,  231613, 3053,  231631, 3055   
231643, 3049,  231661, 3056,  231677, 3054,  231701, 3042,  231709, 3052,  231719, 3041,  231779, 3057   
231799, 3043,  231809, 3046,  231821, 3056,  231823, 3053,  231827, 3061,  231839, 3054,  231841, 3052   
231859, 3058,  231871, 3058,  231877, 3066,  231893, 3066,  231901, 3048,  231919, 3065,  231923, 3051   
231943, 3051,  231947, 3057,  231961, 3055,  231967, 3049,  232003, 3066,  232007, 3058,  232013, 3066   
232049, 3049,  232051, 3050,  232073, 3056,  232079, 3051,  232081, 3062,  232091, 3049,  232103, 3056   
232109, 3043,  232117, 3056,  232129, 3056,  232153, 3061,  232171, 3049,  232187, 3042,  232189, 3056   
232207, 3059,  232217, 3049,  232259, 3059,  232303, 3069,  232307, 3055,  232333, 3059,  232357, 3055   
232363, 3051,  232367, 3063,  232381, 3059,  232391, 3052,  232409, 3065,  232411, 3053,  232417, 3056   
232433, 3062,  232439, 3055,  232451, 3052,  232457, 3050,  232459, 3050,  232487, 3048,  232499, 3052   
232513, 3045,  232523, 3065,  232549, 3074,  232567, 3052,  232571, 3050,  232591, 3057,  232597, 3063   
 
Table 5. Continue 33 
 
232607, 3064,  232621, 3049,  232633, 3067,  232643, 3046,  232663, 3055,  232669, 3061,  232681, 3060   
232699, 3061,  232709, 3056,  232711, 3055,  232741, 3060,  232751, 3061,  232753, 3057,  232777, 3051   
232801, 3052,  232811, 3063,  232819, 3061,  232823, 3059,  232847, 3054,  232853, 3064,  232861, 3063   
232871, 3054,  232877, 3069,  232891, 3060,  232901, 3057,  232907, 3067,  232919, 3063,  232937, 3062   
232961, 3070,  232963, 3058,  232987, 3068,  233021, 3066,  233069, 3061,  233071, 3073,  233083, 3068   
233113, 3076,  233117, 3060,  233141, 3056,  233143, 3086,  233159, 3060,  233161, 3064,  233173, 3060   
233183, 3069,  233201, 3067,  233221, 3067,  233231, 3065,  233239, 3066,  233251, 3057,  233267, 3056   
233279, 3067,  233293, 3063,  233297, 3061,  233323, 3069,  233327, 3060,  233329, 3077,  233341, 3064   
233347, 3067,  233353, 3064,  233357, 3056,  233371, 3069,  233407, 3062,  233417, 3063,  233419, 3056   
233423, 3068,  233437, 3069,  233477, 3062,  233489, 3065,  233509, 3054,  233549, 3057,  233551, 3065   
233557, 3058,  233591, 3069,  233599, 3062,  233609, 3069,  233617, 3058,  233621, 3069,  233641, 3066   
233663, 3070,  233669, 3078,  233683, 3070,  233687, 3066,  233689, 3066,  233693, 3071,  233713, 3066   
233743, 3063,  233747, 3061,  233759, 3072,  233777, 3067,  233837, 3071,  233851, 3070,  233861, 3069   
233879, 3080,  233881, 3069,  233911, 3061,  233917, 3060,  233921, 3076,  233923, 3064,  233939, 3067   
233941, 3067,  233969, 3063,  233983, 3077,  233993, 3064,  234007, 3065,  234029, 3079,  234043, 3073   
234067, 3070,  234083, 3064,  234089, 3078,  234103, 3070,  234121, 3070,  234131, 3074,  234139, 3070   
234149, 3064,  234161, 3068,  234167, 3064,  234181, 3058,  234187, 3066,  234191, 3079,  234193, 3074   
234197, 3063,  234203, 3070,  234211, 3070,  234217, 3065,  234239, 3073,  234259, 3061,  234271, 3078   
234281, 3065,  234287, 3058,  234293, 3081,  234317, 3083,  234319, 3073,  234323, 3067,  234331, 3066   
234341, 3060,  234343, 3066,  234361, 3077,  234383, 3077,  234431, 3069,  234457, 3071,  234461, 3069   
234463, 3059,  234467, 3079,  234473, 3083,  234499, 3074,  234511, 3088,  234527, 3063,  234529, 3077   
234539, 3082,  234541, 3075,  234547, 3072,  234571, 3077,  234587, 3070,  234589, 3071,  234599, 3073   
234613, 3072,  234629, 3079,  234653, 3080,  234659, 3070,  234673, 3076,  234683, 3074,  234713, 3071   
234721, 3067,  234727, 3072,  234733, 3071,  234743, 3072,  234749, 3080,  234769, 3076,  234781, 3071   
234791, 3071,  234799, 3062,  234803, 3081,  234809, 3077,  234811, 3070,  234833, 3077,  234847, 3070   
234851, 3071,  234863, 3075,  234869, 3074,  234893, 3083,  234907, 3084,  234917, 3079,  234931, 3080   
234947, 3079,  234959, 3065,  234961, 3081,  234967, 3068,  234977, 3073,  234979, 3079,  234989, 3069   
235003, 3078,  235007, 3086,  235009, 3076,  235013, 3079,  235043, 3076,  235051, 3083,  235057, 3071   
235069, 3080,  235091, 3070,  235099, 3091,  235111, 3072,  235117, 3081,  235159, 3084,  235171, 3063   
235177, 3081,  235181, 3074,  235199, 3087,  235211, 3075,  235231, 3073,  235241, 3071,  235243, 3082   
235273, 3092,  235289, 3073,  235307, 3074,  235309, 3080,  235337, 3075,  235349, 3078,  235369, 3083   
235397, 3084,  235439, 3076,  235441, 3070,  235447, 3082,  235483, 3072,  235489, 3077,  235493, 3077   
235513, 3083,  235519, 3084,  235523, 3092,  235537, 3072,  235541, 3081,  235553, 3080,  235559, 3088   
235577, 3083,  235591, 3082,  235601, 3081,  235607, 3076,  235621, 3076,  235661, 3097,  235663, 3080   
235673, 3084,  235679, 3079,  235699, 3083,  235723, 3075,  235747, 3071,  235751, 3066,  235783, 3066   
235787, 3067,  235789, 3083,  235793, 3077,  235811, 3082,  235813, 3083,  235849, 3078,  235871, 3082   
235877, 3079,  235889, 3076,  235891, 3081,  235901, 3072,  235919, 3072,  235927, 3076,  235951, 3070   
235967, 3081,  235979, 3078,  235997, 3076,  236017, 3081,  236021, 3070,  236053, 3093,  236063, 3090   
236069, 3077,  236077, 3083,  236087, 3083,  236107, 3082,  236111, 3098,  236129, 3085,  236143, 3081   
236153, 3087,  236167, 3072,  236207, 3092,  236209, 3077,  236219, 3079,  236231, 3083,  236261, 3083   
236287, 3083,  236293, 3087,  236297, 3085,  236323, 3087,  236329, 3080,  236333, 3094,  236339, 3080   
236377, 3079,  236381, 3080,  236387, 3086,  236399, 3086,  236407, 3087,  236429, 3097,  236449, 3089   
236461, 3093,  236471, 3079,  236477, 3071,  236479, 3092,  236503, 3093,  236507, 3091,  236519, 3088   
236527, 3076,  236549, 3082,  236563, 3073,  236573, 3080,  236609, 3097,  236627, 3103,  236641, 3083   
236653, 3076,  236659, 3094,  236681, 3082,  236699, 3090,  236701, 3086,  236707, 3079,  236713, 3086   
236723, 3095,  236729, 3084,  236737, 3102,  236749, 3088,  236771, 3084,  236773, 3097,  236779, 3091   
236783, 3078,  236807, 3092,  236813, 3097,  236867, 3089,  236869, 3088,  236879, 3093,  236881, 3087   
236891, 3087,  236893, 3088,  236897, 3088,  236909, 3082,  236917, 3075,  236947, 3089,  236981, 3088   
 
Table 5. Continue 34 
 
236983, 3086,  236993, 3092,  237011, 3095,  237019, 3091,  237043, 3084,  237053, 3089,  237067, 3097   
237071, 3084,  237073, 3089,  237089, 3098,  237091, 3081,  237137, 3089,  237143, 3081,  237151, 3103   
237157, 3089,  237161, 3094,  237163, 3086,  237169, 3097,  237173, 3097,  237179, 3094,  237203, 3079   
237217, 3085,  237233, 3084,  237257, 3091,  237271, 3093,  237277, 3111,  237283, 3093,  237287, 3096   
237301, 3094,  237313, 3085,  237319, 3101,  237331, 3092,  237343, 3094,  237361, 3091,  237373, 3091   
237379, 3098,  237401, 3084,  237409, 3084,  237467, 3091,  237487, 3092,  237509, 3098,  237547, 3090   
237563, 3092,  237571, 3096,  237581, 3095,  237607, 3090,  237619, 3087,  237631, 3093,  237673, 3081   
237683, 3100,  237689, 3085,  237691, 3104,  237701, 3089,  237707, 3097,  237733, 3091,  237737, 3083   
237749, 3098,  237763, 3104,  237767, 3101,  237781, 3096,  237791, 3096,  237821, 3094,  237851, 3088   
237857, 3090,  237859, 3107,  237877, 3097,  237883, 3102,  237901, 3100,  237911, 3097,  237929, 3099   
237959, 3092,  237967, 3091,  237971, 3099,  237973, 3102,  237977, 3096,  237997, 3095,  238001, 3100   
238009, 3100,  238019, 3098,  238031, 3101,  238037, 3098,  238039, 3102,  238079, 3094,  238081, 3098   
238093, 3100,  238099, 3091,  238103, 3093,  238109, 3087,  238141, 3104,  238151, 3110,  238157, 3107   
238159, 3109,  238163, 3112,  238171, 3099,  238181, 3097,  238201, 3103,  238207, 3094,  238213, 3097   
238223, 3102,  238229, 3102,  238237, 3102,  238247, 3104,  238261, 3097,  238267, 3098,  238291, 3089   
238307, 3100,  238313, 3095,  238321, 3116,  238331, 3092,  238339, 3106,  238361, 3098,  238363, 3104   
238369, 3097,  238373, 3100,  238397, 3108,  238417, 3100,  238423, 3113,  238439, 3101,  238451, 3091   
238463, 3102,  238471, 3108,  238477, 3093,  238481, 3100,  238499, 3109,  238519, 3101,  238529, 3106   
238531, 3106,  238547, 3101,  238573, 3104,  238591, 3089,  238627, 3101,  238639, 3101,  238649, 3115   
238657, 3101,  238673, 3095,  238681, 3113,  238691, 3109,  238703, 3097,  238709, 3097,  238723, 3111   
238727, 3093,  238729, 3104,  238747, 3100,  238759, 3102,  238781, 3099,  238789, 3104,  238801, 3089   
238829, 3106,  238837, 3096,  238841, 3101,  238853, 3106,  238859, 3102,  238877, 3107,  238879, 3109   
238883, 3092,  238897, 3111,  238919, 3090,  238921, 3104,  238939, 3114,  238943, 3100,  238949, 3100   
238967, 3101,  238991, 3112,  239017, 3115,  239023, 3100,  239027, 3098,  239053, 3114,  239069, 3104   
239081, 3100,  239087, 3102,  239119, 3116,  239137, 3107,  239147, 3096,  239167, 3102,  239171, 3100   
239179, 3097,  239201, 3108,  239231, 3100,  239233, 3100,  239237, 3104,  239243, 3101,  239251, 3102   
239263, 3091,  239273, 3110,  239287, 3104,  239297, 3095,  239329, 3101,  239333, 3104,  239347, 3113   
239357, 3109,  239383, 3110,  239387, 3119,  239389, 3110,  239417, 3107,  239423, 3110,  239429, 3115   
239431, 3094,  239441, 3104,  239461, 3115,  239489, 3100,  239509, 3102,  239521, 3111,  239527, 3106   
239531, 3107,  239539, 3111,  239543, 3112,  239557, 3109,  239567, 3103,  239579, 3106,  239587, 3106   
239597, 3110,  239611, 3105,  239623, 3115,  239633, 3103,  239641, 3104,  239671, 3104,  239689, 3107   
239699, 3118,  239711, 3113,  239713, 3116,  239731, 3110,  239737, 3113,  239753, 3107,  239779, 3101   
239783, 3104,  239803, 3116,  239807, 3105,  239831, 3095,  239843, 3101,  239849, 3113,  239851, 3112   
239857, 3125,  239873, 3112,  239879, 3120,  239893, 3115,  239929, 3105,  239933, 3116,  239947, 3112   
239957, 3116,  239963, 3102,  239977, 3104,  239999, 3114,  240007, 3120,  240011, 3108,  240017, 3118   
240041, 3112,  240043, 3122,  240047, 3115,  240049, 3100,  240059, 3115,  240073, 3113,  240089, 3111   
240101, 3099,  240109, 3113,  240113, 3111,  240131, 3108,  240139, 3106,  240151, 3109,  240169, 3120   
240173, 3118,  240197, 3111,  240203, 3128,  240209, 3106,  240257, 3115,  240259, 3124,  240263, 3104   
240271, 3116,  240283, 3119,  240287, 3113,  240319, 3115,  240341, 3112,  240347, 3108,  240349, 3116   
240353, 3103,  240371, 3119,  240379, 3112,  240421, 3110,  240433, 3115,  240437, 3126,  240473, 3110   
240479, 3121,  240491, 3117,  240503, 3127,  240509, 3109,  240517, 3119,  240551, 3112,  240571, 3128   
240587, 3120,  240589, 3115,  240599, 3124,  240607, 3113,  240623, 3120,  240631, 3118,  240641, 3108   
240659, 3119,  240677, 3114,  240701, 3119,  240707, 3110,  240719, 3118,  240727, 3118,  240733, 3109   
240739, 3121,  240743, 3117,  240763, 3115,  240769, 3106,  240797, 3119,  240811, 3108,  240829, 3119   
240841, 3113,  240853, 3117,  240859, 3107,  240869, 3118,  240881, 3113,  240883, 3117,  240893, 3118   
240899, 3120,  240913, 3108,  240943, 3123,  240953, 3107,  240959, 3110,  240967, 3111,  240997, 3110   
241013, 3112,  241027, 3123,  241037, 3120,  241049, 3120,  241051, 3128,  241061, 3123,  241067, 3106   
241069, 3118,  241079, 3115,  241081, 3119,  241093, 3128,  241117, 3117,  241127, 3115,  241141, 3126   
 
Table 5. Continue 35 
 
241169, 3127,  241177, 3127,  241183, 3118,  241207, 3116,  241229, 3116,  241249, 3118,  241253, 3123   
241259, 3120,  241261, 3116,  241271, 3113,  241291, 3122,  241303, 3131,  241313, 3117,  241321, 3125   
241327, 3121,  241333, 3129,  241337, 3109,  241343, 3119,  241361, 3130,  241363, 3123,  241391, 3119   
241393, 3125,  241421, 3128,  241429, 3115,  241441, 3127,  241453, 3118,  241463, 3131,  241469, 3120   
241489, 3118,  241511, 3120,  241513, 3127,  241517, 3106,  241537, 3126,  241543, 3120,  241559, 3126   
241561, 3127,  241567, 3119,  241589, 3133,  241597, 3128,  241601, 3125,  241603, 3128,  241639, 3116   
241643, 3124,  241651, 3122,  241663, 3116,  241667, 3128,  241679, 3128,  241687, 3123,  241691, 3118   
241711, 3123,  241727, 3125,  241739, 3124,  241771, 3121,  241781, 3124,  241783, 3120,  241793, 3124   
241807, 3125,  241811, 3125,  241817, 3122,  241823, 3135,  241847, 3124,  241861, 3119,  241867, 3141   
241873, 3125,  241877, 3132,  241883, 3121,  241903, 3130,  241907, 3125,  241919, 3128,  241921, 3122   
241931, 3119,  241939, 3113,  241951, 3132,  241963, 3122,  241973, 3124,  241979, 3134,  241981, 3121   
241993, 3119,  242009, 3125,  242057, 3118,  242059, 3121,  242069, 3125,  242083, 3128,  242093, 3127   
242101, 3131,  242119, 3119,  242129, 3125,  242147, 3137,  242161, 3123,  242171, 3134,  242173, 3132   
242197, 3122,  242201, 3132,  242227, 3118,  242243, 3142,  242257, 3132,  242261, 3126,  242273, 3133   
242279, 3126,  242309, 3125,  242329, 3126,  242357, 3121,  242371, 3135,  242377, 3128,  242393, 3144   
242399, 3131,  242413, 3127,  242419, 3121,  242441, 3122,  242447, 3126,  242449, 3132,  242453, 3124   
242467, 3127,  242479, 3131,  242483, 3122,  242491, 3129,  242509, 3139,  242519, 3143,  242521, 3136   
242533, 3120,  242551, 3142,  242591, 3125,  242603, 3127,  242617, 3115,  242621, 3131,  242629, 3132   
242633, 3122,  242639, 3121,  242647, 3134,  242659, 3139,  242677, 3126,  242681, 3126,  242689, 3136   
242713, 3124,  242729, 3125,  242731, 3132,  242747, 3119,  242773, 3122,  242779, 3140,  242789, 3128   
242797, 3131,  242807, 3138,  242813, 3131,  242819, 3133,  242863, 3125,  242867, 3141,  242873, 3136   
242887, 3140,  242911, 3133,  242923, 3138,  242927, 3131,  242971, 3136,  242989, 3136,  242999, 3135   
243011, 3130,  243031, 3132,  243073, 3132,  243077, 3132,  243091, 3131,  243101, 3140,  243109, 3129   
243119, 3135,  243121, 3137,  243137, 3134,  243149, 3133,  243157, 3125,  243161, 3130,  243167, 3141   
243197, 3131,  243203, 3127,  243209, 3129,  243227, 3130,  243233, 3130,  243239, 3133,  243259, 3136   
243263, 3135,  243301, 3134,  243311, 3140,  243343, 3143,  243367, 3135,  243391, 3143,  243401, 3139   
243403, 3127,  243421, 3140,  243431, 3140,  243433, 3143,  243437, 3147,  243461, 3133,  243469, 3122   
243473, 3139,  243479, 3121,  243487, 3135,  243517, 3133,  243521, 3149,  243527, 3144,  243533, 3134   
243539, 3132,  243553, 3146,  243577, 3142,  243583, 3133,  243587, 3139,  243589, 3133,  243613, 3140   
243623, 3140,  243631, 3130,  243643, 3139,  243647, 3136,  243671, 3136,  243673, 3136,  243701, 3134   
243703, 3139,  243707, 3130,  243709, 3142,  243769, 3151,  243781, 3151,  243787, 3135,  243799, 3140   
243809, 3133,  243829, 3137,  243839, 3140,  243851, 3132,  243857, 3140,  243863, 3141,  243871, 3130   
243889, 3142,  243911, 3123,  243917, 3143,  243931, 3130,  243953, 3142,  243973, 3129,  243989, 3142   
244003, 3147,  244009, 3136,  244021, 3142,  244033, 3144,  244043, 3141,  244087, 3135,  244091, 3137   
244109, 3146,  244121, 3150,  244129, 3129,  244141, 3144,  244147, 3138,  244157, 3142,  244159, 3135   
244177, 3140,  244199, 3143,  244217, 3132,  244219, 3152,  244243, 3134,  244247, 3147,  244253, 3141   
244261, 3131,  244291, 3133,  244297, 3142,  244301, 3145,  244303, 3135,  244313, 3142,  244333, 3141   
244339, 3149,  244351, 3137,  244357, 3142,  244367, 3145,  244379, 3145,  244381, 3147,  244393, 3135   
244399, 3142,  244403, 3146,  244411, 3139,  244423, 3148,  244429, 3135,  244451, 3143,  244457, 3146   
244463, 3134,  244471, 3143,  244481, 3139,  244493, 3144,  244507, 3151,  244529, 3138,  244547, 3149   
244553, 3154,  244561, 3148,  244567, 3137,  244583, 3141,  244589, 3141,  244597, 3159,  244603, 3138   
244619, 3145,  244633, 3142,  244637, 3151,  244639, 3149,  244667, 3143,  244669, 3130,  244687, 3140   
244691, 3138,  244703, 3153,  244711, 3146,  244721, 3147,  244733, 3135,  244747, 3152,  244753, 3141   
244759, 3159,  244781, 3151,  244787, 3145,  244813, 3134,  244837, 3162,  244841, 3139,  244843, 3140   
244859, 3155,  244861, 3145,  244873, 3140,  244877, 3160,  244889, 3143,  244897, 3140,  244901, 3148   
244939, 3157,  244943, 3146,  244957, 3142,  244997, 3145,  245023, 3141,  245029, 3147,  245033, 3139   
245039, 3140,  245071, 3146,  245083, 3147,  245087, 3141,  245107, 3139,  245129, 3137,  245131, 3150   
245149, 3153,  245171, 3150,  245173, 3150,  245177, 3152,  245183, 3160,  245209, 3164,  245251, 3154   
 
Table 5. Continue 36 
 
245257, 3157,  245261, 3147,  245269, 3149,  245279, 3143,  245291, 3144,  245299, 3151,  245317, 3156   
245321, 3153,  245339, 3154,  245383, 3152,  245389, 3151,  245407, 3146,  245411, 3147,  245417, 3156   
245419, 3143,  245437, 3143,  245471, 3153,  245473, 3148,  245477, 3155,  245501, 3147,  245513, 3148   
245519, 3155,  245521, 3149,  245527, 3165,  245533, 3155,  245561, 3150,  245563, 3157,  245587, 3160   
245591, 3140,  245593, 3147,  245621, 3157,  245627, 3151,  245629, 3145,  245639, 3143,  245653, 3143   
245671, 3139,  245681, 3160,  245683, 3155,  245711, 3152,  245719, 3152,  245723, 3151,  245741, 3156   
245747, 3152,  245753, 3152,  245759, 3150,  245771, 3148,  245783, 3157,  245789, 3149,  245821, 3151   
245849, 3147,  245851, 3153,  245863, 3149,  245881, 3159,  245897, 3156,  245899, 3155,  245909, 3154   
245911, 3155,  245941, 3154,  245963, 3153,  245977, 3143,  245981, 3145,  245983, 3151,  245989, 3144   
246011, 3152,  246017, 3156,  246049, 3154,  246073, 3151,  246097, 3149,  246119, 3144,  246121, 3155   
246131, 3152,  246133, 3151,  246151, 3158,  246167, 3154,  246173, 3154,  246187, 3147,  246193, 3156   
246203, 3149,  246209, 3153,  246217, 3157,  246223, 3172,  246241, 3153,  246247, 3150,  246251, 3158   
246271, 3158,  246277, 3151,  246289, 3164,  246317, 3153,  246319, 3154,  246329, 3151,  246343, 3166   
246349, 3156,  246361, 3155,  246371, 3151,  246391, 3144,  246403, 3167,  246439, 3163,  246469, 3157   
246473, 3157,  246497, 3169,  246509, 3150,  246511, 3151,  246523, 3154,  246527, 3148,  246539, 3160   
246557, 3156,  246569, 3158,  246577, 3175,  246599, 3147,  246607, 3155,  246611, 3153,  246613, 3155   
246637, 3153,  246641, 3161,  246643, 3156,  246661, 3159,  246683, 3152,  246689, 3156,  246707, 3153   
246709, 3142,  246713, 3164,  246731, 3155,  246739, 3165,  246769, 3155,  246773, 3162,  246781, 3150   
246787, 3150,  246793, 3163,  246803, 3158,  246809, 3167,  246811, 3146,  246817, 3160,  246833, 3140   
246839, 3161,  246889, 3162,  246899, 3161,  246907, 3152,  246913, 3166,  246919, 3153,  246923, 3163   
246929, 3157,  246931, 3164,  246937, 3158,  246941, 3150,  246947, 3162,  246971, 3157,  246979, 3173   
247001, 3175,  247007, 3167,  247031, 3151,  247067, 3159,  247069, 3162,  247073, 3157,  247087, 3159   
247099, 3166,  247141, 3154,  247183, 3162,  247193, 3155,  247201, 3161,  247223, 3158,  247229, 3156   
247241, 3151,  247249, 3170,  247259, 3160,  247279, 3156,  247301, 3160,  247309, 3161,  247337, 3162   
247339, 3170,  247343, 3167,  247363, 3160,  247369, 3160,  247381, 3156,  247391, 3151,  247393, 3167   
247409, 3169,  247421, 3178,  247433, 3168,  247439, 3169,  247451, 3171,  247463, 3153,  247501, 3161   
247519, 3165,  247529, 3170,  247531, 3169,  247547, 3163,  247553, 3162,  247579, 3150,  247591, 3155   
247601, 3164,  247603, 3160,  247607, 3157,  247609, 3157,  247613, 3165,  247633, 3161,  247649, 3162   
247651, 3150,  247691, 3163,  247693, 3160,  247697, 3168,  247711, 3160,  247717, 3160,  247729, 3176   
247739, 3169,  247759, 3173,  247769, 3169,  247771, 3164,  247781, 3182,  247799, 3162,  247811, 3166   
247813, 3163,  247829, 3163,  247847, 3168,  247853, 3178,  247873, 3160,  247879, 3166,  247889, 3167   
247901, 3159,  247913, 3169,  247939, 3162,  247943, 3177,  247957, 3164,  247991, 3163,  247993, 3158   
247997, 3159,  247999, 3160,  248021, 3174,  248033, 3169,  248041, 3163,  248051, 3184,  248057, 3161   
248063, 3171,  248071, 3164,  248077, 3169,  248089, 3158,  248099, 3169,  248117, 3159,  248119, 3163   
248137, 3176,  248141, 3166,  248161, 3170,  248167, 3174,  248177, 3155,  248179, 3169,  248189, 3172   
248201, 3177,  248203, 3165,  248231, 3177,  248243, 3170,  248257, 3173,  248267, 3158,  248291, 3171   
248293, 3176,  248299, 3175,  248309, 3189,  248317, 3165,  248323, 3166,  248351, 3173,  248357, 3162   
248371, 3167,  248389, 3171,  248401, 3175,  248407, 3165,  248431, 3161,  248441, 3179,  248447, 3175   
248461, 3168,  248473, 3169,  248477, 3176,  248483, 3159,  248509, 3167,  248533, 3171,  248537, 3164   
248543, 3175,  248569, 3163,  248579, 3168,  248587, 3179,  248593, 3175,  248597, 3186,  248609, 3172   
248621, 3166,  248627, 3176,  248639, 3172,  248641, 3172,  248657, 3161,  248683, 3169,  248701, 3165   
248707, 3165,  248719, 3171,  248723, 3166,  248737, 3180,  248749, 3173,  248753, 3176,  248779, 3169   
248783, 3164,  248789, 3167,  248797, 3165,  248813, 3175,  248821, 3176,  248827, 3177,  248839, 3172   
248851, 3173,  248861, 3172,  248867, 3182,  248869, 3172,  248879, 3165,  248887, 3188,  248891, 3178   
248893, 3179,  248903, 3181,  248909, 3161,  248971, 3170,  248981, 3177,  248987, 3167,  249001, 3174   
249017, 3180,  249037, 3161,  249059, 3176,  249079, 3184,  249089, 3179,  249097, 3171,  249103, 3171   
249107, 3185,  249127, 3180,  249131, 3164,  249133, 3173,  249143, 3170,  249181, 3176,  249187, 3176   
249199, 3170,  249211, 3175,  249217, 3178,  249229, 3170,  249233, 3179,  249253, 3165,  249257, 3177   
 
Table 5. Continue 37 
 
249287, 3170,  249311, 3170,  249317, 3171,  249329, 3175,  249341, 3168,  249367, 3178,  249377, 3175   
249383, 3183,  249397, 3179,  249419, 3181,  249421, 3175,  249427, 3175,  249433, 3175,  249437, 3164   
249439, 3175,  249449, 3187,  249463, 3172,  249497, 3168,  249499, 3176,  249503, 3187,  249517, 3177   
249521, 3180,  249533, 3180,  249539, 3186,  249541, 3188,  249563, 3176,  249583, 3179,  249589, 3187   
249593, 3186,  249607, 3179,  249647, 3187,  249659, 3171,  249671, 3183,  249677, 3180,  249703, 3179   
249721, 3183,  249727, 3173,  249737, 3173,  249749, 3176,  249763, 3177,  249779, 3180,  249797, 3176   
249811, 3179,  249827, 3186,  249833, 3176,  249853, 3179,  249857, 3172,  249859, 3177,  249863, 3181   
249871, 3172,  249881, 3181,  249911, 3178,  249923, 3175,  249943, 3177,  249947, 3199,  249967, 3186   
249971, 3174,  249973, 3195,  249989, 3190,  250007, 3189,  250013, 3176,  250027, 3183,  250031, 3187   
250037, 3180,  250043, 3178,  250049, 3177,  250051, 3174,  250057, 3183,  250073, 3175,  250091, 3180   
250109, 3187,  250123, 3183,  250147, 3177,  250153, 3184,  250169, 3186,  250199, 3174,  250253, 3179   
250259, 3180,  250267, 3177,  250279, 3183,  250301, 3180,  250307, 3175,  250343, 3185,  250361, 3182   
250403, 3175,  250409, 3179,  250423, 3170,  250433, 3185,  250441, 3173,  250451, 3180,  250489, 3192   
250499, 3187,  250501, 3175,  250543, 3184,  250583, 3193,  250619, 3172,  250643, 3181,  250673, 3181   
250681, 3196,  250687, 3190,  250693, 3182,  250703, 3185,  250709, 3183,  250721, 3185,  250727, 3192   
250739, 3185,  250741, 3183,  250751, 3191,  250753, 3185,  250777, 3185,  250787, 3179,  250793, 3191   
250799, 3180,  250807, 3188,  250813, 3185,  250829, 3182,  250837, 3178,  250841, 3188,  250853, 3179   
250867, 3186,  250871, 3189,  250889, 3180,  250919, 3193,  250949, 3191,  250951, 3195,  250963, 3190   
250967, 3189,  250969, 3188,  250979, 3181,  250993, 3182,  251003, 3182,  251033, 3187,  251051, 3187   
251057, 3180,  251059, 3191,  251063, 3191,  251071, 3195,  251081, 3191,  251087, 3189,  251099, 3193   
251117, 3189,  251143, 3187,  251149, 3190,  251159, 3186,  251171, 3178,  251177, 3184,  251179, 3195   
251191, 3185,  251197, 3189,  251201, 3177,  251203, 3184,  251219, 3184,  251221, 3202,  251231, 3191   
251233, 3187,  251257, 3186,  251261, 3201,  251263, 3195,  251287, 3190,  251291, 3201,  251297, 3199   
251323, 3193,  251347, 3197,  251353, 3197,  251359, 3199,  251387, 3196,  251393, 3196,  251417, 3193   
251429, 3184,  251431, 3185,  251437, 3194,  251443, 3200,  251467, 3193,  251473, 3198,  251477, 3188   
251483, 3204,  251491, 3188,  251501, 3191,  251513, 3188,  251519, 3196,  251527, 3186,  251533, 3190   
251539, 3190,  251543, 3183,  251561, 3186,  251567, 3193,  251609, 3195,  251611, 3202,  251621, 3197   
251623, 3186,  251639, 3193,  251653, 3188,  251663, 3197,  251677, 3215,  251701, 3199,  251707, 3200   
251737, 3197,  251761, 3204,  251789, 3191,  251791, 3194,  251809, 3195,  251831, 3187,  251833, 3194   
251843, 3195,  251857, 3197,  251861, 3192,  251879, 3187,  251887, 3198,  251893, 3182,  251897, 3185   
251903, 3202,  251917, 3184,  251939, 3191,  251941, 3188,  251947, 3194,  251969, 3191,  251971, 3202   
251983, 3198,  252001, 3193,  252013, 3198,  252017, 3192,  252029, 3184,  252037, 3183,  252079, 3190   
252101, 3200,  252139, 3208,  252143, 3201,  252151, 3199,  252157, 3191,  252163, 3197,  252169, 3200   
252173, 3187,  252181, 3190,  252193, 3186,  252209, 3193,  252223, 3183,  252233, 3191,  252253, 3200   
252277, 3201,  252283, 3194,  252289, 3203,  252293, 3202,  252313, 3191,  252319, 3204,  252323, 3197   
252341, 3192,  252359, 3199,  252383, 3199,  252391, 3185,  252401, 3205,  252409, 3199,  252419, 3206   
252431, 3190,  252443, 3196,  252449, 3206,  252457, 3193,  252463, 3204,  252481, 3195,  252509, 3201   
252533, 3198,  252541, 3190,  252559, 3207,  252583, 3200,  252589, 3202,  252607, 3200,  252611, 3199   
252617, 3194,  252641, 3205,  252667, 3196,  252691, 3191,  252709, 3204,  252713, 3210,  252727, 3193   
252731, 3186,  252737, 3202,  252761, 3201,  252767, 3197,  252779, 3203,  252817, 3202,  252823, 3208   
252827, 3196,  252829, 3200,  252869, 3198,  252877, 3199,  252881, 3197,  252887, 3204,  252893, 3208   
252899, 3203,  252911, 3200,  252913, 3195,  252919, 3215,  252937, 3203,  252949, 3204,  252971, 3197   
252979, 3206,  252983, 3204,  253003, 3197,  253009, 3206,  253013, 3205,  253049, 3198,  253063, 3196   
253081, 3203,  253103, 3204,  253109, 3199,  253133, 3214,  253153, 3211,  253157, 3205,  253159, 3214   
253229, 3203,  253243, 3200,  253247, 3193,  253273, 3191,  253307, 3209,  253321, 3211,  253343, 3208   
253349, 3204,  253361, 3202,  253367, 3219,  253369, 3212,  253381, 3210,  253387, 3197,  253417, 3201   
253423, 3194,  253427, 3203,  253433, 3197,  253439, 3199,  253447, 3201,  253469, 3204,  253481, 3212   
253493, 3197,  253501, 3199,  253507, 3203,  253531, 3209,  253537, 3204,  253543, 3204,  253553, 3201   
 
Table 5. Continue 38 
 
253567, 3206,  253573, 3211,  253601, 3205,  253607, 3206,  253609, 3206,  253613, 3211,  253633, 3205   
253637, 3227,  253639, 3208,  253651, 3201,  253661, 3215,  253679, 3198,  253681, 3212,  253703, 3201   
253717, 3197,  253733, 3200,  253741, 3210,  253751, 3203,  253763, 3202,  253769, 3214,  253777, 3206   
253787, 3201,  253789, 3197,  253801, 3215,  253811, 3199,  253819, 3206,  253823, 3210,  253853, 3204   
253867, 3213,  253871, 3216,  253879, 3220,  253901, 3203,  253907, 3209,  253909, 3192,  253919, 3210   
253937, 3207,  253949, 3205,  253951, 3206,  253969, 3212,  253987, 3212,  253993, 3196,  253999, 3201   
254003, 3211,  254021, 3207,  254027, 3202,  254039, 3201,  254041, 3201,  254047, 3207,  254053, 3225   
254071, 3207,  254083, 3212,  254119, 3213,  254141, 3213,  254147, 3202,  254161, 3213,  254179, 3224   
254197, 3203,  254207, 3218,  254209, 3206,  254213, 3206,  254249, 3199,  254257, 3212,  254279, 3211   
254281, 3222,  254291, 3204,  254299, 3199,  254329, 3215,  254369, 3216,  254377, 3214,  254383, 3222   
254389, 3216,  254407, 3218,  254413, 3211,  254437, 3217,  254447, 3212,  254461, 3202,  254489, 3221   
254491, 3232,  254519, 3204,  254537, 3209,  254557, 3215,  254593, 3210,  254623, 3205,  254627, 3212   
254647, 3211,  254659, 3210,  254663, 3209,  254699, 3221,  254713, 3217,  254729, 3223,  254731, 3214   
254741, 3215,  254747, 3212,  254753, 3222,  254773, 3218,  254777, 3213,  254783, 3213,  254791, 3211   
254803, 3220,  254827, 3205,  254831, 3220,  254833, 3222,  254857, 3220,  254869, 3200,  254873, 3215   
254879, 3222,  254887, 3215,  254899, 3212,  254911, 3222,  254927, 3214,  254929, 3207,  254941, 3212   
254959, 3215,  254963, 3227,  254971, 3224,  254977, 3215,  254987, 3214,  254993, 3212,  255007, 3213   
255019, 3224,  255023, 3211,  255043, 3216,  255049, 3222,  255053, 3217,  255071, 3224,  255077, 3216   
255083, 3219,  255097, 3219,  255107, 3228,  255121, 3210,  255127, 3218,  255133, 3217,  255137, 3209   
255149, 3218,  255173, 3210,  255179, 3221,  255181, 3219,  255191, 3212,  255193, 3215,  255197, 3221   
255209, 3222,  255217, 3207,  255239, 3215,  255247, 3215,  255251, 3217,  255253, 3223,  255259, 3204   
255313, 3213,  255329, 3208,  255349, 3211,  255361, 3216,  255371, 3217,  255383, 3223,  255413, 3223   
255419, 3216,  255443, 3222,  255457, 3222,  255467, 3225,  255469, 3217,  255473, 3214,  255487, 3219   
255499, 3217,  255503, 3219,  255511, 3216,  255517, 3214,  255523, 3210,  255551, 3223,  255571, 3233   
255587, 3221,  255589, 3224,  255613, 3225,  255617, 3222,  255637, 3221,  255641, 3208,  255649, 3221   
255653, 3218,  255659, 3224,  255667, 3221,  255679, 3221,  255709, 3229,  255713, 3223,  255733, 3225   
255743, 3223,  255757, 3211,  255763, 3214,  255767, 3221,  255803, 3224,  255839, 3230,  255841, 3224   
255847, 3231,  255851, 3209,  255859, 3228,  255869, 3231,  255877, 3206,  255887, 3226,  255907, 3208   
255917, 3222,  255919, 3225,  255923, 3224,  255947, 3225,  255961, 3238,  255971, 3223,  255973, 3228   
255977, 3222,  255989, 3234,  256019, 3221,  256021, 3216,  256031, 3225,  256033, 3222,  256049, 3213   
256057, 3218,  256079, 3220,  256093, 3218,  256117, 3222,  256121, 3227,  256129, 3224,  256133, 3213   
256147, 3225,  256163, 3240,  256169, 3221,  256181, 3218,  256187, 3234,  256189, 3226,  256199, 3223   
256211, 3220,  256219, 3229,  256279, 3231,  256301, 3217,  256307, 3226,  256313, 3227,  256337, 3226   
256349, 3235,  256363, 3231,  256369, 3230,  256391, 3226,  256393, 3228,  256423, 3219,  256441, 3229   
256469, 3236,  256471, 3230,  256483, 3229,  256489, 3218,  256493, 3242,  256499, 3214,  256517, 3231   
256541, 3229,  256561, 3226,  256567, 3216,  256577, 3216,  256579, 3226,  256589, 3231,  256603, 3220   
256609, 3234,  256639, 3215,  256643, 3236,  256651, 3231,  256661, 3223,  256687, 3224,  256699, 3232   
256721, 3229,  256723, 3212,  256757, 3235,  256771, 3222,  256799, 3239,  256801, 3219,  256813, 3224   
256831, 3229,  256873, 3224,  256877, 3222,  256889, 3225,  256901, 3221,  256903, 3225,  256931, 3224   
256939, 3218,  256957, 3232,  256967, 3243,  256981, 3232,  257003, 3225,  257017, 3224,  257053, 3237   
257069, 3222,  257077, 3232,  257093, 3224,  257099, 3228,  257107, 3230,  257123, 3232,  257141, 3231   
257161, 3225,  257171, 3233,  257177, 3217,  257189, 3224,  257219, 3236,  257221, 3231,  257239, 3230   
257249, 3251,  257263, 3234,  257273, 3225,  257281, 3224,  257287, 3234,  257293, 3232,  257297, 3234   
257311, 3235,  257321, 3236,  257339, 3238,  257351, 3231,  257353, 3228,  257371, 3236,  257381, 3225   
257399, 3244,  257401, 3230,  257407, 3227,  257437, 3240,  257443, 3236,  257447, 3229,  257459, 3244   
257473, 3237,  257489, 3240,  257497, 3240,  257501, 3230,  257503, 3227,  257519, 3237,  257539, 3219   
257561, 3230,  257591, 3234,  257611, 3233,  257627, 3237,  257639, 3243,  257657, 3232,  257671, 3238   
257687, 3232,  257689, 3235,  257707, 3242,  257711, 3237,  257713, 3231,  257717, 3234,  257731, 3233   
 
Table 5. Continue 39 
 
257783, 3236,  257791, 3226,  257797, 3229,  257837, 3233,  257857, 3233,  257861, 3238,  257863, 3236   
257867, 3236,  257869, 3228,  257879, 3238,  257893, 3238,  257903, 3231,  257921, 3239,  257947, 3248   
257953, 3229,  257981, 3237,  257987, 3230,  257989, 3230,  257993, 3235,  258019, 3242,  258023, 3230   
258031, 3227,  258061, 3233,  258067, 3253,  258101, 3236,  258107, 3228,  258109, 3219,  258113, 3233   
258119, 3229,  258127, 3222,  258131, 3243,  258143, 3234,  258157, 3231,  258161, 3233,  258173, 3228   
258197, 3240,  258211, 3222,  258233, 3230,  258241, 3238,  258253, 3231,  258277, 3230,  258283, 3239   
258299, 3247,  258317, 3243,  258319, 3238,  258329, 3245,  258331, 3237,  258337, 3237,  258353, 3232   
258373, 3232,  258389, 3240,  258403, 3234,  258407, 3238,  258413, 3235,  258421, 3247,  258437, 3252   
258443, 3229,  258449, 3239,  258469, 3242,  258487, 3236,  258491, 3240,  258499, 3248,  258521, 3241   
258527, 3238,  258539, 3242,  258551, 3254,  258563, 3225,  258569, 3236,  258581, 3242,  258607, 3233   
258611, 3235,  258613, 3239,  258617, 3242,  258623, 3233,  258631, 3246,  258637, 3245,  258659, 3237   
258673, 3243,  258677, 3243,  258691, 3229,  258697, 3250,  258703, 3244,  258707, 3241,  258721, 3243   
258733, 3233,  258737, 3242,  258743, 3247,  258763, 3236,  258779, 3246,  258787, 3247,  258803, 3227   
258809, 3243,  258827, 3247,  258847, 3240,  258871, 3248,  258887, 3236,  258917, 3240,  258919, 3241   
258949, 3237,  258959, 3243,  258967, 3252,  258971, 3236,  258977, 3241,  258983, 3237,  258991, 3236   
259001, 3228,  259009, 3237,  259019, 3249,  259033, 3241,  259081, 3236,  259099, 3234,  259121, 3232   
259123, 3244,  259151, 3236,  259157, 3239,  259159, 3248,  259163, 3262,  259169, 3241,  259177, 3229   
259183, 3246,  259201, 3247,  259211, 3234,  259213, 3236,  259219, 3243,  259229, 3231,  259271, 3242   
259277, 3242,  259309, 3251,  259321, 3253,  259339, 3244,  259379, 3247,  259381, 3253,  259387, 3249   
259397, 3246,  259411, 3245,  259421, 3251,  259429, 3247,  259451, 3262,  259453, 3245,  259459, 3248   
259499, 3257,  259507, 3243,  259517, 3249,  259531, 3245,  259537, 3244,  259547, 3249,  259577, 3242   
259583, 3235,  259603, 3248,  259619, 3236,  259621, 3238,  259627, 3241,  259631, 3252,  259639, 3232   
259643, 3245,  259657, 3258,  259667, 3259,  259681, 3250,  259691, 3239,  259697, 3245,  259717, 3247   
259723, 3242,  259733, 3245,  259751, 3239,  259771, 3250,  259781, 3250,  259783, 3248,  259801, 3242   
259813, 3261,  259823, 3244,  259829, 3247,  259837, 3251,  259841, 3255,  259867, 3246,  259907, 3251   
259933, 3247,  259937, 3250,  259943, 3255,  259949, 3249,  259967, 3252,  259991, 3242,  259993, 3248   
260003, 3250,  260009, 3246,  260011, 3243,  260017, 3248,  260023, 3248,  260047, 3247,  260081, 3252   
260089, 3250,  260111, 3243,  260137, 3257,  260171, 3256,  260179, 3249,  260189, 3251,  260191, 3244   
260201, 3255,  260207, 3243,  260209, 3246,  260213, 3257,  260231, 3249,  260263, 3254,  260269, 3252   
260317, 3246,  260329, 3254,  260339, 3255,  260363, 3252,  260387, 3257,  260399, 3256,  260411, 3249   
260413, 3240,  260417, 3249,  260419, 3255,  260441, 3246,  260453, 3256,  260461, 3259,  260467, 3260   
260483, 3246,  260489, 3249,  260527, 3252,  260539, 3234,  260543, 3253,  260549, 3258,  260551, 3257   
260569, 3245,  260573, 3254,  260581, 3256,  260587, 3246,  260609, 3256,  260629, 3261,  260647, 3255   
260651, 3255,  260671, 3256,  260677, 3262,  260713, 3244,  260717, 3264,  260723, 3247,  260747, 3267   
260753, 3255,  260761, 3260,  260773, 3263,  260791, 3252,  260807, 3252,  260809, 3250,  260849, 3255   
260857, 3266,  260861, 3257,  260863, 3263,  260873, 3248,  260879, 3252,  260893, 3269,  260921, 3250   
260941, 3251,  260951, 3253,  260959, 3255,  260969, 3269,  260983, 3254,  260987, 3254,  260999, 3267   
261011, 3252,  261013, 3253,  261017, 3252,  261031, 3263,  261043, 3255,  261059, 3261,  261061, 3267   
261071, 3263,  261077, 3263,  261089, 3257,  261101, 3254,  261127, 3270,  261167, 3258,  261169, 3268   
261223, 3259,  261229, 3256,  261241, 3259,  261251, 3270,  261271, 3263,  261281, 3263,  261301, 3254   
261323, 3251,  261329, 3250,  261337, 3262,  261347, 3255,  261353, 3261,  261379, 3251,  261389, 3258   
261407, 3261,  261427, 3252,  261431, 3276,  261433, 3262,  261439, 3256,  261451, 3261,  261463, 3256   
261467, 3242,  261509, 3259,  261523, 3265,  261529, 3257,  261557, 3262,  261563, 3261,  261577, 3255   
261581, 3261,  261587, 3264,  261593, 3262,  261601, 3254,  261619, 3260,  261631, 3256,  261637, 3252   
261641, 3261,  261643, 3266,  261673, 3258,  261697, 3272,  261707, 3268,  261713, 3266,  261721, 3251   
261739, 3260,  261757, 3260,  261761, 3275,  261773, 3270,  261787, 3257,  261791, 3256,  261799, 3252   
261823, 3264,  261847, 3268,  261881, 3264,  261887, 3263,  261917, 3250,  261959, 3269,  261971, 3261   
261973, 3268,  261977, 3269,  261983, 3266,  262007, 3264,  262027, 3264,  262049, 3263,  262051, 3262   
 
Table 5. Continue 40 
 
262069, 3258,  262079, 3265,  262103, 3266,  262109, 3264,  262111, 3263,  262121, 3264,  262127, 3258   
262133, 3259,  262139, 3257,  262144, 3258,  262147, 3248,  262151, 3273,  262153, 3263,  262187, 3266   
262193, 3266,  262217, 3260,  262231, 3274,  262237, 3271,  262253, 3265,  262261, 3269,  262271, 3265   
262303, 3272,  262313, 3254,  262321, 3263,  262331, 3266,  262337, 3266,  262349, 3255,  262351, 3273   
262369, 3264,  262387, 3269,  262391, 3262,  262399, 3274,  262411, 3260,  262433, 3272,  262459, 3267   
262469, 3265,  262489, 3273,  262501, 3267,  262511, 3255,  262513, 3264,  262519, 3265,  262541, 3273   
262543, 3278,  262553, 3264,  262567, 3273,  262583, 3269,  262597, 3274,  262621, 3265,  262627, 3279   
262643, 3282,  262649, 3274,  262651, 3270,  262657, 3275,  262681, 3258,  262693, 3259,  262697, 3268   
262709, 3271,  262723, 3264,  262733, 3252,  262739, 3273,  262741, 3274,  262747, 3264,  262781, 3268   
262783, 3261,  262807, 3278,  262819, 3266,  262853, 3268,  262877, 3280,  262883, 3259,  262897, 3277   
262901, 3267,  262909, 3272,  262937, 3268,  262949, 3269,  262957, 3262,  262981, 3270,  263009, 3263   
263023, 3264,  263047, 3276,  263063, 3266,  263071, 3278,  263077, 3262,  263083, 3285,  263089, 3263   
263101, 3270,  263111, 3273,  263119, 3276,  263129, 3274,  263167, 3266,  263171, 3265,  263183, 3269   
263191, 3266,  263201, 3270,  263209, 3270,  263213, 3272,  263227, 3272,  263239, 3278,  263257, 3256   
263267, 3276,  263269, 3277,  263273, 3285,  263287, 3275,  263293, 3258,  263303, 3263,  263323, 3271   
263369, 3265,  263383, 3264,  263387, 3262,  263399, 3264,  263401, 3275,  263411, 3278,  263423, 3262   
263429, 3280,  263437, 3270,  263443, 3269,  263489, 3272,  263491, 3272,  263503, 3280,  263513, 3279   
263519, 3267,  263521, 3281,  263533, 3274,  263537, 3269,  263561, 3278,  263567, 3275,  263573, 3270   
263591, 3266,  263597, 3271,  263609, 3270,  263611, 3271,  263621, 3263,  263647, 3285,  263651, 3279   
263657, 3268,  263677, 3273,  263723, 3283,  263729, 3266,  263737, 3275,  263759, 3271,  263761, 3281   
263803, 3269,  263819, 3269,  263821, 3274,  263827, 3276,  263843, 3283,  263849, 3279,  263863, 3276   
263867, 3261,  263869, 3274,  263881, 3279,  263899, 3276,  263909, 3276,  263911, 3277,  263927, 3286   
263933, 3274,  263941, 3268,  263951, 3269,  263953, 3263,  263957, 3272,  263983, 3286,  264007, 3274   
264013, 3283,  264029, 3279,  264031, 3282,  264053, 3275,  264059, 3268,  264071, 3267,  264083, 3279   
264091, 3270,  264101, 3273,  264113, 3284,  264127, 3284,  264133, 3271,  264137, 3284,  264139, 3285   
264167, 3290,  264169, 3269,  264179, 3267,  264211, 3279,  264221, 3280,  264263, 3267,  264269, 3279   
264283, 3269,  264289, 3268,  264301, 3274,  264323, 3270,  264331, 3274,  264343, 3277,  264349, 3283   
264353, 3277,  264359, 3277,  264371, 3284,  264391, 3278,  264403, 3277,  264437, 3282,  264443, 3280   
264463, 3280,  264487, 3279,  264527, 3288,  264529, 3275,  264553, 3283,  264559, 3275,  264577, 3291   
264581, 3279,  264599, 3291,  264601, 3286,  264619, 3281,  264631, 3274,  264637, 3270,  264643, 3285   
264659, 3281,  264697, 3288,  264731, 3281,  264739, 3288,  264743, 3278,  264749, 3277,  264757, 3285   
264763, 3285,  264769, 3280,  264779, 3281,  264787, 3274,  264791, 3285,  264793, 3292,  264811, 3289   
264827, 3272,  264829, 3280,  264839, 3276,  264871, 3292,  264881, 3270,  264889, 3283,  264893, 3277   
264899, 3275,  264919, 3284,  264931, 3281,  264949, 3281,  264959, 3286,  264961, 3271,  264977, 3290   
264991, 3289,  264997, 3282,  265003, 3286,  265007, 3283,  265021, 3297,  265037, 3277,  265079, 3271   
265091, 3281,  265093, 3286,  265117, 3271,  265123, 3285,  265129, 3283,  265141, 3284,  265151, 3296   
265157, 3280,  265163, 3290,  265169, 3278,  265193, 3284,  265207, 3284,  265231, 3286,  265241, 3280   
265247, 3283,  265249, 3280,  265261, 3287,  265271, 3277,  265273, 3282,  265277, 3271,  265313, 3289   
265333, 3287,  265337, 3289,  265339, 3286,  265381, 3284,  265399, 3296,  265403, 3291,  265417, 3278   
265423, 3298,  265427, 3278,  265451, 3284,  265459, 3283,  265471, 3294,  265483, 3289,  265493, 3275   
265511, 3280,  265513, 3289,  265541, 3282,  265543, 3284,  265547, 3288,  265561, 3288,  265567, 3292   
265571, 3274,  265579, 3282,  265607, 3300,  265613, 3291,  265619, 3294,  265621, 3294,  265703, 3286   
265709, 3281,  265711, 3288,  265717, 3302,  265729, 3285,  265739, 3285,  265747, 3282,  265757, 3298   
265781, 3305,  265787, 3298,  265807, 3288,  265813, 3290,  265819, 3284,  265831, 3295,  265841, 3286   
265847, 3293,  265861, 3290,  265871, 3274,  265873, 3282,  265883, 3300,  265891, 3291,  265921, 3303   
265957, 3293,  265961, 3284,  265987, 3298,  266003, 3286,  266009, 3275,  266023, 3305,  266027, 3292   
266029, 3300,  266047, 3293,  266051, 3300,  266053, 3283,  266059, 3295,  266081, 3288,  266083, 3286   
266089, 3292,  266093, 3293,  266099, 3291,  266111, 3297,  266117, 3286,  266129, 3285,  266137, 3294   
 
Table 5. Continue 41 
 
266153, 3291,  266159, 3289,  266177, 3282,  266183, 3285,  266221, 3288,  266239, 3284,  266261, 3270   
266269, 3280,  266281, 3301,  266291, 3291,  266293, 3304,  266297, 3299,  266333, 3293,  266351, 3294   
266353, 3282,  266359, 3302,  266369, 3298,  266381, 3292,  266401, 3293,  266411, 3278,  266417, 3289   
266447, 3307,  266449, 3280,  266477, 3297,  266479, 3294,  266489, 3292,  266491, 3294,  266521, 3304   
266549, 3291,  266587, 3294,  266599, 3285,  266603, 3292,  266633, 3311,  266641, 3294,  266647, 3301   
266663, 3295,  266671, 3289,  266677, 3292,  266681, 3293,  266683, 3295,  266687, 3289,  266689, 3301   
266701, 3297,  266711, 3302,  266719, 3301,  266759, 3289,  266767, 3300,  266797, 3299,  266801, 3297   
266821, 3293,  266837, 3294,  266839, 3305,  266863, 3311,  266867, 3297,  266891, 3294,  266897, 3306   
266899, 3293,  266909, 3297,  266921, 3298,  266927, 3306,  266933, 3299,  266947, 3296,  266953, 3289   
266957, 3291,  266971, 3293,  266977, 3298,  266983, 3299,  266993, 3300,  266999, 3309,  267017, 3291   
267037, 3304,  267049, 3294,  267097, 3301,  267131, 3294,  267133, 3307,  267139, 3303,  267143, 3302   
267167, 3290,  267187, 3303,  267193, 3302,  267199, 3291,  267203, 3299,  267217, 3289,  267227, 3300   
267229, 3288,  267233, 3294,  267259, 3298,  267271, 3295,  267277, 3302,  267299, 3294,  267301, 3292   
267307, 3312,  267317, 3304,  267341, 3299,  267353, 3295,  267373, 3298,  267389, 3292,  267391, 3295   
267401, 3306,  267403, 3296,  267413, 3302,  267419, 3292,  267431, 3309,  267433, 3298,  267439, 3301   
267451, 3296,  267469, 3294,  267479, 3292,  267481, 3295,  267493, 3299,  267497, 3302,  267511, 3301   
267517, 3311,  267521, 3287,  267523, 3308,  267541, 3310,  267551, 3293,  267557, 3292,  267569, 3307   
267581, 3289,  267587, 3293,  267593, 3302,  267601, 3299,  267611, 3308,  267613, 3293,  267629, 3293   
267637, 3309,  267643, 3305,  267647, 3300,  267649, 3304,  267661, 3299,  267667, 3294,  267671, 3301   
267677, 3299,  267679, 3293,  267713, 3309,  267719, 3294,  267721, 3309,  267727, 3308,  267737, 3290   
267739, 3298,  267749, 3301,  267763, 3296,  267781, 3307,  267791, 3299,  267797, 3301,  267803, 3307   
267811, 3292,  267829, 3292,  267833, 3298,  267857, 3304,  267863, 3288,  267877, 3304,  267887, 3299   
267893, 3300,  267899, 3314,  267901, 3295,  267907, 3300,  267913, 3303,  267929, 3307,  267941, 3289   
267959, 3299,  267961, 3300,  268003, 3295,  268013, 3316,  268043, 3307,  268049, 3315,  268063, 3312   
268069, 3304,  268091, 3298,  268123, 3307,  268133, 3304,  268153, 3310,  268171, 3318,  268189, 3300   
268199, 3302,  268207, 3302,  268211, 3306,  268237, 3303,  268253, 3302,  268267, 3301,  268271, 3312   
268283, 3314,  268291, 3296,  268297, 3308,  268343, 3292,  268403, 3316,  268439, 3300,  268459, 3308   
268487, 3303,  268493, 3293,  268501, 3309,  268507, 3319,  268517, 3302,  268519, 3312,  268529, 3304   
268531, 3303,  268537, 3305,  268547, 3304,  268573, 3314,  268607, 3310,  268613, 3309,  268637, 3297   
268643, 3304,  268661, 3308,  268693, 3312,  268721, 3305,  268729, 3303,  268733, 3295,  268747, 3322   
268757, 3322,  268759, 3309,  268771, 3302,  268777, 3312,  268781, 3310,  268783, 3298,  268789, 3313   
268811, 3303,  268813, 3305,  268817, 3313,  268819, 3300,  268823, 3316,  268841, 3317,  268843, 3304   
268861, 3301,  268883, 3315,  268897, 3311,  268909, 3313,  268913, 3310,  268921, 3304,  268927, 3306   
268937, 3301,  268969, 3312,  268973, 3311,  268979, 3315,  268993, 3305,  268997, 3309,  268999, 3312   
269023, 3319,  269029, 3314,  269039, 3313,  269041, 3309,  269057, 3310,  269063, 3311,  269069, 3317   
269089, 3309,  269117, 3310,  269131, 3309,  269141, 3317,  269167, 3307,  269177, 3308,  269179, 3310   
269183, 3307,  269189, 3323,  269201, 3311,  269209, 3326,  269219, 3320,  269221, 3312,  269231, 3309   
269237, 3321,  269251, 3308,  269257, 3312,  269281, 3316,  269317, 3310,  269327, 3307,  269333, 3313   
269341, 3318,  269351, 3310,  269377, 3306,  269383, 3318,  269387, 3313,  269389, 3314,  269393, 3303   
269413, 3307,  269419, 3309,  269429, 3313,  269431, 3305,  269441, 3326,  269461, 3312,  269473, 3315   
269513, 3308,  269519, 3319,  269527, 3308,  269539, 3314,  269543, 3318,  269561, 3316,  269573, 3321   
269579, 3309,  269597, 3316,  269617, 3314,  269623, 3311,  269641, 3318,  269651, 3304,  269663, 3314   
269683, 3313,  269701, 3306,  269713, 3320,  269719, 3322,  269723, 3313,  269741, 3307,  269749, 3317   
269761, 3323,  269779, 3308,  269783, 3314,  269791, 3317,  269851, 3331,  269879, 3319,  269887, 3315   
269891, 3323,  269897, 3321,  269923, 3312,  269939, 3318,  269947, 3317,  269953, 3320,  269981, 3315   
269987, 3319,  270001, 3319,  270029, 3317,  270031, 3308,  270037, 3322,  270059, 3314,  270071, 3314   
270073, 3312,  270097, 3321,  270121, 3314,  270131, 3316,  270133, 3315,  270143, 3329,  270157, 3316   
270163, 3314,  270167, 3315,  270191, 3326,  270209, 3311,  270217, 3321,  270223, 3313,  270229, 3329   
 
Table 5. Continue 42 
 
270239, 3318,  270241, 3320,  270269, 3319,  270271, 3321,  270287, 3308,  270299, 3316,  270307, 3311   
270311, 3303,  270323, 3325,  270329, 3317,  270337, 3324,  270343, 3324,  270371, 3310,  270379, 3320   
270407, 3312,  270421, 3313,  270437, 3312,  270443, 3330,  270451, 3309,  270461, 3312,  270463, 3319   
270493, 3311,  270509, 3326,  270527, 3323,  270539, 3317,  270547, 3310,  270551, 3313,  270553, 3335   
270563, 3329,  270577, 3316,  270583, 3319,  270587, 3329,  270593, 3308,  270601, 3321,  270619, 3319   
270631, 3324,  270653, 3331,  270659, 3321,  270667, 3314,  270679, 3320,  270689, 3324,  270701, 3317   
270709, 3318,  270719, 3334,  270737, 3330,  270749, 3318,  270761, 3325,  270763, 3312,  270791, 3325   
270797, 3329,  270799, 3322,  270821, 3320,  270833, 3325,  270841, 3323,  270859, 3329,  270899, 3336   
270913, 3330,  270923, 3334,  270931, 3326,  270937, 3322,  270953, 3329,  270961, 3321,  270967, 3332   
270973, 3332,  271003, 3311,  271013, 3327,  271021, 3330,  271027, 3324,  271043, 3316,  271057, 3317   
271067, 3324,  271079, 3341,  271097, 3315,  271109, 3328,  271127, 3330,  271129, 3315,  271163, 3327   
271169, 3326,  271177, 3323,  271181, 3330,  271211, 3310,  271217, 3324,  271231, 3314,  271241, 3322   
271253, 3324,  271261, 3326,  271273, 3337,  271277, 3327,  271279, 3332,  271289, 3321,  271333, 3316   
271351, 3331,  271357, 3336,  271363, 3324,  271367, 3327,  271393, 3317,  271409, 3316,  271429, 3315   
271441, 3328,  271451, 3327,  271463, 3327,  271471, 3328,  271483, 3329,  271489, 3324,  271499, 3326   
271501, 3327,  271517, 3333,  271549, 3322,  271553, 3324,  271571, 3314,  271573, 3320,  271597, 3331   
271603, 3330,  271619, 3329,  271637, 3323,  271639, 3330,  271651, 3325,  271657, 3331,  271693, 3319   
271703, 3335,  271723, 3316,  271729, 3327,  271753, 3334,  271769, 3330,  271771, 3327,  271787, 3322   
271807, 3336,  271811, 3324,  271829, 3330,  271841, 3330,  271849, 3329,  271853, 3328,  271861, 3333   
271867, 3316,  271879, 3334,  271897, 3331,  271903, 3323,  271919, 3323,  271927, 3322,  271939, 3327   
271967, 3332,  271969, 3329,  271981, 3326,  272003, 3339,  272009, 3334,  272011, 3335,  272029, 3329   
272039, 3331,  272053, 3340,  272059, 3329,  272093, 3330,  272131, 3334,  272141, 3330,  272171, 3330   
272179, 3336,  272183, 3331,  272189, 3325,  272191, 3328,  272201, 3336,  272203, 3335,  272227, 3335   
272231, 3338,  272249, 3329,  272257, 3322,  272263, 3344,  272267, 3339,  272269, 3334,  272287, 3341   
272299, 3331,  272317, 3337,  272329, 3328,  272333, 3338,  272341, 3325,  272347, 3327,  272351, 3331   
272353, 3335,  272359, 3337,  272369, 3334,  272381, 3329,  272383, 3331,  272399, 3343,  272407, 3341   
272411, 3325,  272417, 3334,  272423, 3325,  272449, 3335,  272453, 3335,  272477, 3332,  272507, 3338   
272533, 3331,  272537, 3334,  272539, 3343,  272549, 3328,  272563, 3332,  272567, 3335,  272581, 3328   
272603, 3329,  272621, 3326,  272651, 3332,  272659, 3335,  272683, 3332,  272693, 3330,  272717, 3332   
272719, 3338,  272737, 3336,  272759, 3335,  272761, 3337,  272771, 3340,  272777, 3324,  272807, 3329   
272809, 3329,  272813, 3337,  272863, 3332,  272879, 3337,  272887, 3332,  272903, 3330,  272911, 3341   
272917, 3340,  272927, 3334,  272933, 3341,  272959, 3331,  272971, 3335,  272981, 3334,  272983, 3340   
272989, 3332,  272999, 3337,  273001, 3340,  273029, 3333,  273043, 3329,  273047, 3344,  273059, 3344   
273061, 3333,  273067, 3331,  273073, 3341,  273083, 3342,  273107, 3344,  273113, 3332,  273127, 3330   
273131, 3347,  273149, 3330,  273157, 3327,  273181, 3340,  273187, 3337,  273193, 3340,  273233, 3339   
273253, 3344,  273269, 3342,  273271, 3335,  273281, 3347,  273283, 3346,  273289, 3341,  273311, 3347   
273313, 3347,  273323, 3336,  273349, 3348,  273359, 3340,  273367, 3331,  273433, 3349,  273457, 3338   
273473, 3345,  273503, 3341,  273517, 3339,  273521, 3339,  273527, 3339,  273529, 3358,  273551, 3338   
273569, 3341,  273601, 3333,  273613, 3354,  273617, 3346,  273629, 3337,  273641, 3334,  273643, 3336   
273653, 3338,  273697, 3345,  273709, 3351,  273719, 3331,  273727, 3331,  273739, 3341,  273773, 3334   
273787, 3343,  273797, 3345,  273803, 3337,  273821, 3347,  273827, 3345,  273857, 3341,  273881, 3341   
273899, 3342,  273901, 3340,  273913, 3351,  273919, 3342,  273929, 3336,  273941, 3346,  273943, 3348   
273967, 3341,  273971, 3345,  273979, 3344,  273997, 3336,  274007, 3356,  274019, 3352,  274033, 3350   
274061, 3335,  274069, 3342,  274081, 3336,  274093, 3340,  274103, 3351,  274117, 3327,  274121, 3346   
274123, 3347,  274139, 3344,  274147, 3343,  274163, 3347,  274171, 3344,  274177, 3341,  274187, 3344   
274199, 3340,  274201, 3339,  274213, 3341,  274223, 3351,  274237, 3346,  274243, 3351,  274259, 3352   
274271, 3335,  274277, 3335,  274283, 3350,  274301, 3341,  274333, 3344,  274349, 3348,  274357, 3343   
274361, 3353,  274403, 3343,  274423, 3341,  274441, 3342,  274451, 3353,  274453, 3339,  274457, 3337   
 
Table 5. Continue 43 
 
274471, 3352,  274489, 3348,  274517, 3351,  274529, 3358,  274579, 3352,  274583, 3346,  274591, 3333   
274609, 3339,  274627, 3350,  274661, 3354,  274667, 3349,  274679, 3349,  274693, 3348,  274697, 3343   
274709, 3345,  274711, 3347,  274723, 3350,  274739, 3339,  274751, 3348,  274777, 3346,  274783, 3336   
274787, 3355,  274811, 3349,  274817, 3348,  274829, 3356,  274831, 3353,  274837, 3347,  274843, 3339   
274847, 3358,  274853, 3337,  274861, 3344,  274867, 3347,  274871, 3349,  274889, 3342,  274909, 3345   
274931, 3353,  274943, 3349,  274951, 3359,  274957, 3348,  274961, 3346,  274973, 3354,  274993, 3351   
275003, 3347,  275027, 3343,  275039, 3344,  275047, 3351,  275053, 3348,  275059, 3359,  275083, 3350   
275087, 3346,  275129, 3353,  275131, 3338,  275147, 3353,  275153, 3353,  275159, 3358,  275161, 3340   
275167, 3349,  275183, 3353,  275201, 3345,  275207, 3341,  275227, 3352,  275251, 3344,  275263, 3355   
275269, 3355,  275299, 3356,  275309, 3359,  275321, 3350,  275323, 3354,  275339, 3349,  275357, 3343   
275371, 3353,  275389, 3347,  275393, 3339,  275399, 3346,  275419, 3351,  275423, 3353,  275447, 3358   
275449, 3346,  275453, 3361,  275459, 3349,  275461, 3357,  275489, 3348,  275491, 3354,  275503, 3349   
275521, 3358,  275531, 3358,  275543, 3365,  275549, 3354,  275573, 3336,  275579, 3353,  275581, 3345   
275591, 3362,  275593, 3346,  275599, 3357,  275623, 3344,  275641, 3350,  275651, 3348,  275657, 3352   
275669, 3354,  275677, 3364,  275699, 3360,  275711, 3359,  275719, 3348,  275729, 3355,  275741, 3351   
275767, 3361,  275773, 3358,  275783, 3349,  275813, 3354,  275827, 3342,  275837, 3346,  275881, 3350   
275897, 3366,  275911, 3359,  275917, 3352,  275921, 3337,  275923, 3359,  275929, 3349,  275939, 3360   
275941, 3351,  275963, 3359,  275969, 3349,  275981, 3359,  275987, 3355,  275999, 3358,  276007, 3365   
276011, 3356,  276019, 3369,  276037, 3353,  276041, 3365,  276043, 3360,  276047, 3355,  276049, 3348   
276079, 3354,  276083, 3366,  276091, 3359,  276113, 3354,  276137, 3368,  276151, 3354,  276173, 3343   
276181, 3356,  276187, 3342,  276191, 3368,  276209, 3363,  276229, 3354,  276239, 3353,  276247, 3349   
276251, 3365,  276257, 3347,  276277, 3353,  276293, 3352,  276319, 3349,  276323, 3362,  276337, 3356   
276343, 3360,  276347, 3366,  276359, 3345,  276371, 3366,  276373, 3352,  276389, 3350,  276401, 3357   
276439, 3359,  276443, 3359,  276449, 3358,  276461, 3352,  276467, 3357,  276487, 3359,  276499, 3366   
276503, 3355,  276517, 3358,  276527, 3365,  276553, 3362,  276557, 3367,  276581, 3364,  276587, 3356   
276589, 3354,  276593, 3363,  276599, 3342,  276623, 3358,  276629, 3358,  276637, 3360,  276671, 3356   
276673, 3360,  276707, 3354,  276721, 3358,  276739, 3355,  276763, 3372,  276767, 3347,  276779, 3365   
276781, 3356,  276817, 3356,  276821, 3363,  276823, 3356,  276827, 3353,  276833, 3354,  276839, 3353   
276847, 3360,  276869, 3352,  276883, 3349,  276901, 3362,  276907, 3370,  276917, 3360,  276919, 3365   
276929, 3360,  276949, 3351,  276953, 3361,  276961, 3366,  276977, 3368,  277003, 3370,  277007, 3361   
277021, 3359,  277051, 3354,  277063, 3367,  277073, 3361,  277087, 3359,  277097, 3373,  277099, 3358   
277157, 3363,  277163, 3371,  277169, 3370,  277177, 3368,  277183, 3369,  277213, 3362,  277217, 3374   
277223, 3369,  277231, 3355,  277247, 3364,  277259, 3362,  277261, 3374,  277273, 3367,  277279, 3370   
277297, 3349,  277301, 3377,  277309, 3364,  277331, 3353,  277363, 3354,  277373, 3374,  277411, 3374   
277421, 3358,  277427, 3353,  277429, 3378,  277483, 3365,  277493, 3377,  277499, 3378,  277513, 3368   
277531, 3373,  277547, 3368,  277549, 3371,  277567, 3359,  277577, 3362,  277579, 3365,  277597, 3363   
277601, 3377,  277603, 3370,  277637, 3372,  277639, 3362,  277643, 3371,  277657, 3354,  277663, 3370   
277687, 3372,  277691, 3369,  277703, 3370,  277741, 3370,  277747, 3368,  277751, 3365,  277757, 3364   
277787, 3376,  277789, 3360,  277793, 3385,  277813, 3357,  277829, 3379,  277847, 3378,  277859, 3360   
277883, 3366,  277889, 3364,  277891, 3375,  277897, 3370,  277903, 3368,  277919, 3368,  277961, 3358   
277993, 3367,  277999, 3372,  278017, 3365,  278029, 3379,  278041, 3364,  278051, 3375,  278063, 3370   
278071, 3369,  278087, 3377,  278111, 3371,  278119, 3362,  278123, 3370,  278143, 3376,  278147, 3374   
278149, 3370,  278177, 3376,  278191, 3364,  278207, 3370,  278209, 3375,  278219, 3366,  278227, 3364   
278233, 3364,  278237, 3378,  278261, 3373,  278269, 3368,  278279, 3369,  278321, 3368,  278329, 3368   
278347, 3369,  278353, 3382,  278363, 3376,  278387, 3365,  278393, 3373,  278413, 3374,  278437, 3374   
278459, 3372,  278479, 3372,  278489, 3367,  278491, 3364,  278497, 3371,  278501, 3369,  278503, 3372   
278543, 3371,  278549, 3376,  278557, 3376,  278561, 3367,  278563, 3369,  278581, 3366,  278591, 3375   
278609, 3368,  278611, 3366,  278617, 3373,  278623, 3363,  278627, 3369,  278639, 3366,  278651, 3375   
 
Table 5. Continue 44 
 
278671, 3366,  278687, 3375,  278689, 3368,  278701, 3389,  278717, 3370,  278741, 3378,  278743, 3373   
278753, 3369,  278767, 3375,  278801, 3373,  278807, 3368,  278809, 3376,  278813, 3377,  278819, 3380   
278827, 3372,  278843, 3374,  278849, 3377,  278867, 3368,  278879, 3374,  278881, 3381,  278891, 3376   
278903, 3375,  278909, 3378,  278911, 3379,  278917, 3363,  278947, 3367,  278981, 3382,  279001, 3361   
279007, 3379,  279023, 3372,  279029, 3367,  279047, 3381,  279073, 3373,  279109, 3362,  279119, 3375   
279121, 3364,  279127, 3366,  279131, 3380,  279137, 3376,  279143, 3379,  279173, 3366,  279179, 3391   
279187, 3380,  279203, 3384,  279211, 3378,  279221, 3379,  279269, 3382,  279311, 3374,  279317, 3393   
279329, 3365,  279337, 3370,  279353, 3385,  279397, 3379,  279407, 3363,  279413, 3377,  279421, 3363   
279431, 3381,  279443, 3371,  279451, 3378,  279479, 3375,  279481, 3379,  279511, 3375,  279523, 3389   
279541, 3378,  279551, 3370,  279553, 3383,  279557, 3382,  279571, 3377,  279577, 3378,  279583, 3376   
279593, 3369,  279607, 3370,  279613, 3381,  279619, 3380,  279637, 3369,  279641, 3374,  279649, 3381   
279659, 3388,  279679, 3376,  279689, 3389,  279707, 3377,  279709, 3389,  279731, 3382,  279751, 3386   
279761, 3377,  279767, 3377,  279779, 3382,  279817, 3376,  279823, 3371,  279841, 3391,  279847, 3377   
279857, 3384,  279863, 3394,  279883, 3375,  279913, 3378,  279919, 3382,  279941, 3388,  279949, 3393   
279967, 3378,  279977, 3381,  279991, 3372,  280001, 3383,  280009, 3383,  280013, 3396,  280031, 3373   
280037, 3376,  280061, 3377,  280069, 3384,  280097, 3378,  280099, 3393,  280103, 3376,  280121, 3363   
280129, 3389,  280139, 3382,  280183, 3381,  280187, 3381,  280199, 3391,  280207, 3392,  280219, 3378   
280223, 3397,  280229, 3379,  280243, 3390,  280249, 3388,  280253, 3391,  280277, 3372,  280297, 3391   
280303, 3381,  280321, 3398,  280327, 3389,  280337, 3380,  280339, 3379,  280351, 3385,  280373, 3378   
280409, 3382,  280411, 3388,  280451, 3385,  280463, 3390,  280487, 3386,  280499, 3394,  280507, 3379   
280513, 3388,  280537, 3391,  280541, 3376,  280547, 3376,  280549, 3386,  280561, 3384,  280583, 3387   
280589, 3388,  280591, 3374,  280597, 3383,  280603, 3381,  280607, 3382,  280613, 3390,  280627, 3386   
280639, 3385,  280673, 3393,  280681, 3379,  280697, 3375,  280699, 3390,  280703, 3377,  280711, 3381   
280717, 3393,  280729, 3383,  280751, 3390,  280759, 3379,  280769, 3377,  280771, 3393,  280811, 3392   
280817, 3386,  280837, 3375,  280843, 3381,  280859, 3380,  280871, 3388,  280879, 3394,  280883, 3375   
280897, 3384,  280909, 3392,  280913, 3383,  280921, 3388,  280927, 3384,  280933, 3386,  280939, 3390   
280949, 3379,  280957, 3394,  280963, 3394,  280967, 3389,  280979, 3391,  280997, 3392,  281023, 3387   
281033, 3385,  281053, 3381,  281063, 3384,  281069, 3390,  281081, 3385,  281117, 3397,  281131, 3383   
281153, 3392,  281159, 3376,  281167, 3396,  281189, 3394,  281191, 3385,  281207, 3381,  281227, 3380   
281233, 3384,  281243, 3394,  281249, 3396,  281251, 3390,  281273, 3384,  281279, 3396,  281291, 3387   
281297, 3375,  281317, 3387,  281321, 3388,  281327, 3386,  281339, 3391,  281353, 3402,  281357, 3389   
281363, 3396,  281381, 3391,  281419, 3405,  281423, 3399,  281429, 3400,  281431, 3390,  281509, 3393   
281527, 3399,  281531, 3392,  281539, 3383,  281549, 3397,  281551, 3389,  281557, 3396,  281563, 3383   
281579, 3397,  281581, 3393,  281609, 3385,  281621, 3388,  281623, 3395,  281627, 3399,  281641, 3396   
281647, 3395,  281651, 3384,  281653, 3380,  281663, 3401,  281669, 3378,  281683, 3394,  281717, 3393   
281719, 3386,  281737, 3394,  281747, 3390,  281761, 3396,  281767, 3381,  281777, 3392,  281783, 3399   
281791, 3385,  281797, 3389,  281803, 3410,  281807, 3387,  281833, 3387,  281837, 3404,  281839, 3398   
281849, 3392,  281857, 3407,  281867, 3393,  281887, 3399,  281893, 3387,  281921, 3387,  281923, 3401   
281927, 3390,  281933, 3385,  281947, 3392,  281959, 3391,  281971, 3396,  281989, 3385,  281993, 3389   
282001, 3392,  282011, 3397,  282019, 3395,  282053, 3394,  282059, 3404,  282071, 3388,  282089, 3406   
282091, 3395,  282097, 3391,  282101, 3385,  282103, 3397,  282127, 3389,  282143, 3398,  282157, 3402   
282167, 3389,  282221, 3385,  282229, 3385,  282239, 3401,  282241, 3389,  282253, 3394,  282281, 3399   
282287, 3382,  282299, 3393,  282307, 3391,  282311, 3405,  282313, 3402,  282349, 3402,  282377, 3400   
282383, 3399,  282389, 3388,  282391, 3400,  282407, 3399,  282409, 3403,  282413, 3398,  282427, 3397   
282439, 3390,  282461, 3395,  282481, 3389,  282487, 3395,  282493, 3391,  282559, 3400,  282563, 3397   
282571, 3389,  282577, 3413,  282589, 3403,  282599, 3388,  282617, 3400,  282661, 3397,  282671, 3397   
282677, 3403,  282679, 3408,  282683, 3396,  282691, 3405,  282697, 3404,  282703, 3401,  282707, 3405   
282713, 3406,  282767, 3405,  282769, 3406,  282773, 3401,  282797, 3399,  282809, 3410,  282827, 3387   
 
Table 5. Continue 45 
 
282833, 3399,  282847, 3408,  282851, 3396,  282869, 3392,  282881, 3396,  282889, 3404,  282907, 3413   
282911, 3402,  282913, 3397,  282917, 3395,  282959, 3398,  282973, 3396,  282977, 3399,  282991, 3397   
283001, 3402,  283007, 3399,  283009, 3408,  283027, 3399,  283051, 3407,  283079, 3414,  283093, 3395   
283097, 3407,  283099, 3397,  283111, 3401,  283117, 3401,  283121, 3400,  283133, 3408,  283139, 3416   
283159, 3414,  283163, 3398,  283181, 3400,  283183, 3400,  283193, 3412,  283207, 3407,  283211, 3395   
283267, 3400,  283277, 3407,  283289, 3400,  283303, 3403,  283369, 3406,  283397, 3405,  283403, 3398   
283411, 3404,  283447, 3398,  283463, 3395,  283487, 3400,  283489, 3405,  283501, 3408,  283511, 3400   
283519, 3403,  283541, 3392,  283553, 3404,  283571, 3395,  283573, 3421,  283579, 3415,  283583, 3407   
283601, 3399,  283607, 3394,  283609, 3411,  283631, 3403,  283637, 3408,  283639, 3407,  283669, 3410   
283687, 3406,  283697, 3402,  283721, 3403,  283741, 3410,  283763, 3404,  283769, 3401,  283771, 3406   
283793, 3403,  283799, 3412,  283807, 3397,  283813, 3404,  283817, 3405,  283831, 3410,  283837, 3418   
283859, 3413,  283861, 3413,  283873, 3405,  283909, 3404,  283937, 3403,  283949, 3408,  283957, 3405   
283961, 3395,  283979, 3410,  284003, 3397,  284023, 3411,  284041, 3409,  284051, 3401,  284057, 3404   
284059, 3418,  284083, 3402,  284093, 3398,  284111, 3408,  284117, 3405,  284129, 3398,  284131, 3404   
284149, 3409,  284153, 3415,  284159, 3409,  284161, 3413,  284173, 3413,  284191, 3416,  284201, 3416   
284227, 3409,  284231, 3404,  284233, 3410,  284237, 3404,  284243, 3403,  284261, 3402,  284267, 3411   
284269, 3415,  284293, 3412,  284311, 3415,  284341, 3398,  284357, 3416,  284369, 3406,  284377, 3411   
284387, 3400,  284407, 3407,  284413, 3405,  284423, 3409,  284429, 3418,  284447, 3413,  284467, 3412   
284477, 3408,  284483, 3404,  284489, 3413,  284507, 3405,  284509, 3407,  284521, 3408,  284527, 3405   
284539, 3404,  284551, 3411,  284561, 3420,  284573, 3411,  284587, 3405,  284591, 3419,  284593, 3412   
284623, 3399,  284633, 3418,  284651, 3413,  284657, 3414,  284659, 3405,  284681, 3421,  284689, 3406   
284701, 3413,  284707, 3414,  284723, 3407,  284729, 3408,  284731, 3418,  284737, 3416,  284741, 3427   
284743, 3416,  284747, 3414,  284749, 3410,  284759, 3414,  284777, 3420,  284783, 3403,  284803, 3410   
284807, 3419,  284813, 3414,  284819, 3413,  284831, 3424,  284833, 3405,  284839, 3412,  284857, 3418   
284881, 3412,  284897, 3420,  284899, 3418,  284917, 3418,  284927, 3415,  284957, 3408,  284969, 3410   
284989, 3411,  285007, 3411,  285023, 3415,  285031, 3409,  285049, 3416,  285071, 3423,  285079, 3410   
285091, 3406,  285101, 3412,  285113, 3407,  285119, 3412,  285121, 3411,  285139, 3411,  285151, 3418   
285161, 3416,  285179, 3408,  285191, 3409,  285199, 3412,  285221, 3422,  285227, 3419,  285251, 3418   
285281, 3406,  285283, 3412,  285287, 3425,  285289, 3415,  285301, 3409,  285317, 3417,  285343, 3422   
285377, 3421,  285421, 3412,  285433, 3416,  285451, 3417,  285457, 3419,  285463, 3406,  285469, 3412   
285473, 3430,  285497, 3414,  285517, 3419,  285521, 3418,  285533, 3418,  285539, 3422,  285553, 3418   
285557, 3422,  285559, 3421,  285569, 3423,  285599, 3420,  285611, 3420,  285613, 3429,  285629, 3424   
285631, 3421,  285641, 3413,  285643, 3421,  285661, 3421,  285667, 3421,  285673, 3416,  285697, 3428   
285707, 3416,  285709, 3415,  285721, 3427,  285731, 3418,  285749, 3425,  285757, 3427,  285763, 3421   
285767, 3433,  285773, 3412,  285781, 3431,  285823, 3419,  285827, 3416,  285839, 3428,  285841, 3418   
285871, 3413,  285937, 3420,  285949, 3414,  285953, 3413,  285977, 3432,  285979, 3412,  285983, 3423   
285997, 3418,  286001, 3418,  286009, 3419,  286019, 3422,  286043, 3427,  286049, 3423,  286061, 3418   
286063, 3426,  286073, 3432,  286103, 3422,  286129, 3415,  286163, 3417,  286171, 3425,  286199, 3426   
286243, 3414,  286249, 3428,  286289, 3409,  286301, 3422,  286333, 3422,  286367, 3424,  286369, 3425   
286381, 3427,  286393, 3425,  286397, 3410,  286411, 3426,  286421, 3427,  286427, 3434,  286453, 3414   
286457, 3422,  286459, 3428,  286469, 3420,  286477, 3418,  286483, 3423,  286487, 3434,  286493, 3427   
286499, 3422,  286513, 3434,  286519, 3429,  286541, 3417,  286543, 3430,  286547, 3420,  286553, 3423   
286589, 3432,  286591, 3434,  286609, 3419,  286613, 3435,  286619, 3421,  286633, 3423,  286651, 3431   
286673, 3428,  286687, 3423,  286697, 3427,  286703, 3434,  286711, 3420,  286721, 3426,  286733, 3423   
286751, 3418,  286753, 3436,  286763, 3430,  286771, 3433,  286777, 3425,  286789, 3428,  286801, 3428   
286813, 3424,  286831, 3422,  286859, 3427,  286873, 3427,  286927, 3424,  286973, 3427,  286981, 3426   
286987, 3425,  286999, 3432,  287003, 3428,  287047, 3438,  287057, 3433,  287059, 3436,  287087, 3424   
287093, 3422,  287099, 3428,  287107, 3427,  287117, 3426,  287137, 3433,  287141, 3435,  287149, 3425   
 
Table 5. Continue 46 
 
287159, 3435,  287167, 3420,  287173, 3421,  287179, 3426,  287191, 3430,  287219, 3441,  287233, 3444   
287237, 3437,  287239, 3435,  287251, 3424,  287257, 3422,  287269, 3433,  287279, 3429,  287281, 3433   
287291, 3430,  287297, 3427,  287321, 3435,  287327, 3441,  287333, 3428,  287341, 3419,  287347, 3425   
287383, 3432,  287387, 3436,  287393, 3435,  287437, 3429,  287449, 3442,  287491, 3426,  287501, 3435   
287503, 3428,  287537, 3429,  287549, 3412,  287557, 3436,  287579, 3423,  287597, 3422,  287611, 3432   
287629, 3430,  287669, 3434,  287671, 3429,  287681, 3433,  287689, 3429,  287701, 3420,  287731, 3435   
287747, 3431,  287783, 3440,  287789, 3439,  287801, 3433,  287813, 3436,  287821, 3429,  287849, 3431   
287851, 3420,  287857, 3423,  287863, 3418,  287867, 3435,  287873, 3434,  287887, 3438,  287921, 3432   
287933, 3438,  287939, 3443,  287977, 3426,  288007, 3424,  288023, 3425,  288049, 3435,  288053, 3442   
288061, 3422,  288077, 3435,  288089, 3435,  288109, 3428,  288137, 3441,  288179, 3438,  288181, 3429   
288191, 3431,  288199, 3437,  288203, 3432,  288209, 3445,  288227, 3423,  288241, 3423,  288247, 3427   
288257, 3428,  288283, 3437,  288293, 3434,  288307, 3428,  288313, 3434,  288317, 3430,  288349, 3444   
288359, 3437,  288361, 3439,  288383, 3429,  288389, 3444,  288403, 3430,  288413, 3435,  288427, 3445   
288433, 3422,  288461, 3445,  288467, 3423,  288481, 3445,  288493, 3444,  288499, 3437,  288527, 3431   
288529, 3438,  288539, 3429,  288551, 3450,  288559, 3439,  288571, 3446,  288577, 3435,  288583, 3437   
288647, 3436,  288649, 3436,  288653, 3428,  288661, 3438,  288679, 3432,  288683, 3436,  288689, 3437   
288697, 3445,  288731, 3437,  288733, 3424,  288751, 3436,  288767, 3445,  288773, 3440,  288803, 3441   
288817, 3442,  288823, 3443,  288833, 3445,  288839, 3435,  288851, 3446,  288853, 3444,  288877, 3449   
288907, 3421,  288913, 3434,  288929, 3444,  288931, 3443,  288947, 3444,  288973, 3441,  288979, 3438   
288989, 3446,  288991, 3448,  288997, 3439,  289001, 3435,  289019, 3432,  289021, 3439,  289031, 3439   
289033, 3451,  289039, 3440,  289049, 3441,  289063, 3433,  289067, 3445,  289099, 3446,  289103, 3436   
289109, 3430,  289111, 3434,  289127, 3431,  289129, 3445,  289139, 3434,  289141, 3436,  289151, 3444   
289169, 3439,  289171, 3438,  289181, 3439,  289189, 3440,  289193, 3437,  289213, 3438,  289241, 3449   
289243, 3451,  289249, 3459,  289253, 3442,  289273, 3435,  289283, 3446,  289291, 3450,  289297, 3442   
289309, 3432,  289319, 3448,  289343, 3440,  289349, 3446,  289361, 3442,  289369, 3448,  289381, 3445   
289397, 3453,  289417, 3450,  289423, 3435,  289439, 3441,  289453, 3443,  289463, 3445,  289469, 3435   
289477, 3443,  289489, 3444,  289511, 3452,  289543, 3454,  289559, 3448,  289573, 3430,  289577, 3441   
289589, 3453,  289603, 3436,  289607, 3441,  289637, 3454,  289643, 3445,  289657, 3433,  289669, 3449   
289717, 3440,  289721, 3443,  289727, 3452,  289733, 3444,  289741, 3449,  289759, 3444,  289763, 3436   
289771, 3437,  289789, 3438,  289837, 3447,  289841, 3438,  289843, 3449,  289847, 3446,  289853, 3442   
289859, 3443,  289871, 3446,  289889, 3439,  289897, 3446,  289937, 3450,  289951, 3439,  289957, 3447   
289967, 3436,  289973, 3445,  289987, 3449,  289999, 3435,  290011, 3459,  290021, 3443,  290023, 3444   
290027, 3433,  290033, 3453,  290039, 3450,  290041, 3451,  290047, 3445,  290057, 3460,  290083, 3446   
290107, 3439,  290113, 3457,  290119, 3441,  290137, 3445,  290141, 3460,  290161, 3456,  290183, 3448   
290189, 3444,  290201, 3447,  290209, 3451,  290219, 3441,  290233, 3449,  290243, 3449,  290249, 3437   
290317, 3450,  290327, 3442,  290347, 3442,  290351, 3452,  290359, 3446,  290369, 3444,  290383, 3437   
290393, 3440,  290399, 3434,  290419, 3443,  290429, 3450,  290441, 3445,  290443, 3441,  290447, 3449   
290471, 3448,  290473, 3441,  290489, 3451,  290497, 3446,  290509, 3441,  290527, 3453,  290531, 3448   
290533, 3452,  290539, 3447,  290557, 3443,  290593, 3441,  290597, 3443,  290611, 3446,  290617, 3441   
290621, 3448,  290623, 3449,  290627, 3454,  290657, 3456,  290659, 3451,  290663, 3463,  290669, 3458   
290671, 3466,  290677, 3453,  290701, 3449,  290707, 3449,  290711, 3461,  290737, 3450,  290761, 3440   
290767, 3443,  290791, 3457,  290803, 3450,  290821, 3448,  290827, 3451,  290837, 3458,  290839, 3446   
290861, 3452,  290869, 3449,  290879, 3451,  290897, 3466,  290923, 3442,  290959, 3457,  290963, 3450   
290971, 3466,  290987, 3458,  290993, 3456,  290999, 3443,  291007, 3448,  291013, 3450,  291037, 3441   
291041, 3439,  291043, 3443,  291077, 3458,  291089, 3450,  291101, 3455,  291103, 3448,  291107, 3452   
291113, 3467,  291143, 3454,  291167, 3463,  291169, 3466,  291173, 3459,  291191, 3458,  291199, 3450   
291209, 3455,  291217, 3447,  291253, 3454,  291257, 3446,  291271, 3454,  291287, 3450,  291293, 3451   
291299, 3459,  291331, 3463,  291337, 3450,  291349, 3455,  291359, 3457,  291367, 3454,  291371, 3443   
 
Table 5. Continue 47 
 
291373, 3450,  291377, 3455,  291419, 3451,  291437, 3455,  291439, 3458,  291443, 3454,  291457, 3442   
291481, 3452,  291491, 3462,  291503, 3468,  291509, 3464,  291521, 3452,  291539, 3458,  291547, 3454   
291559, 3456,  291563, 3455,  291569, 3459,  291619, 3450,  291647, 3468,  291649, 3461,  291661, 3453   
291677, 3449,  291689, 3456,  291691, 3450,  291701, 3461,  291721, 3458,  291727, 3454,  291743, 3460   
291751, 3449,  291779, 3463,  291791, 3459,  291817, 3467,  291829, 3435,  291833, 3464,  291853, 3448   
291857, 3457,  291869, 3463,  291877, 3456,  291887, 3455,  291899, 3457,  291901, 3451,  291923, 3457   
291971, 3459,  291979, 3456,  291983, 3455,  291997, 3457,  292021, 3464,  292027, 3457,  292037, 3465   
292057, 3463,  292069, 3458,  292079, 3456,  292081, 3461,  292091, 3464,  292093, 3461,  292133, 3464   
292141, 3461,  292147, 3457,  292157, 3452,  292181, 3466,  292183, 3466,  292223, 3465,  292231, 3459   
292241, 3469,  292249, 3466,  292267, 3470,  292283, 3462,  292301, 3462,  292309, 3467,  292319, 3463   
292343, 3451,  292351, 3465,  292363, 3453,  292367, 3466,  292381, 3452,  292393, 3469,  292427, 3453   
292441, 3464,  292459, 3465,  292469, 3464,  292471, 3452,  292477, 3460,  292483, 3475,  292489, 3454   
292493, 3458,  292517, 3458,  292531, 3466,  292541, 3467,  292549, 3470,  292561, 3450,  292573, 3455   
292577, 3471,  292601, 3456,  292627, 3473,  292631, 3456,  292661, 3461,  292667, 3463,  292673, 3464   
292679, 3465,  292681, 3461,  292693, 3460,  292703, 3471,  292709, 3466,  292711, 3460,  292717, 3447   
292727, 3462,  292753, 3459,  292759, 3465,  292777, 3462,  292793, 3459,  292801, 3452,  292807, 3463   
292819, 3464,  292837, 3465,  292841, 3467,  292849, 3466,  292867, 3478,  292879, 3463,  292909, 3484   
292921, 3458,  292933, 3468,  292969, 3469,  292973, 3470,  292979, 3472,  292993, 3468,  293021, 3483   
293071, 3463,  293081, 3470,  293087, 3461,  293093, 3470,  293099, 3460,  293107, 3464,  293123, 3467   
293129, 3460,  293147, 3470,  293149, 3460,  293173, 3462,  293177, 3471,  293179, 3454,  293201, 3477   
293207, 3460,  293213, 3462,  293221, 3473,  293257, 3469,  293261, 3481,  293263, 3462,  293269, 3462   
293311, 3469,  293329, 3468,  293339, 3463,  293351, 3475,  293357, 3460,  293399, 3463,  293413, 3473   
293431, 3467,  293441, 3464,  293453, 3476,  293459, 3464,  293467, 3461,  293473, 3471,  293483, 3467   
293507, 3477,  293543, 3463,  293599, 3468,  293603, 3473,  293617, 3474,  293621, 3461,  293633, 3470   
293639, 3474,  293651, 3476,  293659, 3473,  293677, 3479,  293681, 3463,  293701, 3469,  293717, 3482   
293723, 3466,  293729, 3458,  293749, 3471,  293767, 3466,  293773, 3472,  293791, 3470,  293803, 3456   
293827, 3467,  293831, 3477,  293861, 3475,  293863, 3469,  293893, 3472,  293899, 3472,  293941, 3477   
293957, 3469,  293983, 3466,  293989, 3467,  293999, 3477,  294001, 3486,  294013, 3473,  294023, 3467   
294029, 3470,  294043, 3476,  294053, 3469,  294059, 3469,  294067, 3474,  294103, 3469,  294127, 3471   
294131, 3476,  294149, 3478,  294157, 3475,  294167, 3474,  294169, 3479,  294179, 3470,  294181, 3472   
294199, 3478,  294211, 3477,  294223, 3478,  294227, 3471,  294241, 3470,  294247, 3466,  294251, 3480   
294269, 3468,  294277, 3481,  294289, 3469,  294293, 3474,  294311, 3477,  294313, 3471,  294317, 3477   
294319, 3468,  294337, 3472,  294341, 3468,  294347, 3459,  294353, 3477,  294383, 3467,  294391, 3470   
294397, 3464,  294403, 3459,  294431, 3480,  294439, 3483,  294461, 3465,  294467, 3473,  294479, 3487   
294499, 3478,  294509, 3471,  294523, 3464,  294529, 3477,  294551, 3475,  294563, 3473,  294629, 3475   
294641, 3484,  294647, 3470,  294649, 3477,  294659, 3476,  294673, 3473,  294703, 3486,  294731, 3478   
294751, 3492,  294757, 3458,  294761, 3488,  294773, 3475,  294781, 3471,  294787, 3486,  294793, 3480   
294799, 3470,  294803, 3457,  294809, 3480,  294821, 3478,  294829, 3467,  294859, 3481,  294869, 3479   
294887, 3474,  294893, 3476,  294911, 3485,  294919, 3477,  294923, 3484,  294947, 3468,  294949, 3484   
294953, 3485,  294979, 3480,  294989, 3464,  294991, 3480,  294997, 3476,  295007, 3485,  295033, 3475   
295037, 3485,  295039, 3474,  295049, 3471,  295073, 3475,  295079, 3478,  295081, 3479,  295111, 3477   
295123, 3484,  295129, 3471,  295153, 3486,  295187, 3496,  295199, 3483,  295201, 3478,  295219, 3482   
295237, 3467,  295247, 3475,  295259, 3474,  295271, 3480,  295277, 3489,  295283, 3477,  295291, 3475   
295313, 3487,  295319, 3477,  295333, 3490,  295357, 3476,  295363, 3485,  295387, 3471,  295411, 3487   
295417, 3472,  295429, 3487,  295433, 3481,  295439, 3479,  295441, 3485,  295459, 3487,  295513, 3487   
295517, 3485,  295541, 3480,  295553, 3477,  295567, 3485,  295571, 3464,  295591, 3485,  295601, 3479   
295663, 3477,  295693, 3487,  295699, 3491,  295703, 3475,  295727, 3487,  295751, 3476,  295759, 3482   
295769, 3483,  295777, 3489,  295787, 3479,  295819, 3477,  295831, 3482,  295837, 3486,  295843, 3490   
 
Table 5. Continue 48 
 
295847, 3471,  295853, 3491,  295861, 3480,  295871, 3482,  295873, 3492,  295877, 3491,  295879, 3485   
295901, 3488,  295903, 3490,  295909, 3492,  295937, 3481,  295943, 3487,  295949, 3493,  295951, 3482   
295961, 3490,  295973, 3488,  295993, 3487,  296011, 3496,  296017, 3494,  296027, 3481,  296041, 3487   
296047, 3474,  296071, 3485,  296083, 3485,  296099, 3483,  296117, 3483,  296129, 3478,  296137, 3489   
296159, 3485,  296183, 3486,  296201, 3488,  296213, 3481,  296221, 3485,  296237, 3491,  296243, 3480   
296249, 3485,  296251, 3493,  296269, 3497,  296273, 3500,  296279, 3490,  296287, 3481,  296299, 3474   
296347, 3483,  296353, 3483,  296363, 3486,  296369, 3484,  296377, 3491,  296437, 3489,  296441, 3488   
296473, 3482,  296477, 3487,  296479, 3496,  296489, 3489,  296503, 3486,  296507, 3485,  296509, 3490   
296519, 3484,  296551, 3484,  296557, 3493,  296561, 3495,  296563, 3493,  296579, 3482,  296581, 3481   
296587, 3506,  296591, 3488,  296627, 3493,  296651, 3487,  296663, 3499,  296669, 3484,  296683, 3478   
296687, 3492,  296693, 3492,  296713, 3482,  296719, 3482,  296729, 3484,  296731, 3492,  296741, 3494   
296749, 3488,  296753, 3487,  296767, 3496,  296771, 3486,  296773, 3482,  296797, 3482,  296801, 3488   
296819, 3492,  296827, 3486,  296831, 3499,  296833, 3493,  296843, 3497,  296909, 3498,  296911, 3492   
296921, 3489,  296929, 3482,  296941, 3491,  296969, 3492,  296971, 3484,  296981, 3488,  296983, 3501   
296987, 3498,  297019, 3496,  297023, 3491,  297049, 3501,  297061, 3482,  297067, 3491,  297079, 3493   
297083, 3493,  297097, 3484,  297113, 3495,  297133, 3482,  297151, 3490,  297161, 3489,  297169, 3504   
297191, 3490,  297233, 3482,  297247, 3491,  297251, 3510,  297257, 3494,  297263, 3487,  297289, 3489   
297317, 3495,  297359, 3499,  297371, 3503,  297377, 3498,  297391, 3494,  297397, 3493,  297403, 3481   
297421, 3496,  297439, 3490,  297457, 3498,  297467, 3491,  297469, 3495,  297481, 3500,  297487, 3498   
297503, 3491,  297509, 3497,  297523, 3501,  297533, 3491,  297581, 3494,  297589, 3497,  297601, 3497   
297607, 3489,  297613, 3477,  297617, 3502,  297623, 3487,  297629, 3499,  297641, 3490,  297659, 3494   
297683, 3486,  297691, 3497,  297707, 3488,  297719, 3501,  297727, 3500,  297757, 3505,  297779, 3502   
297793, 3488,  297797, 3493,  297809, 3490,  297811, 3498,  297833, 3481,  297841, 3482,  297853, 3498   
297881, 3491,  297889, 3494,  297893, 3504,  297907, 3491,  297911, 3496,  297931, 3495,  297953, 3499   
297967, 3476,  297971, 3502,  297989, 3497,  297991, 3495,  298013, 3500,  298021, 3500,  298031, 3493   
298043, 3500,  298049, 3499,  298063, 3496,  298087, 3496,  298093, 3494,  298099, 3501,  298153, 3502   
298157, 3506,  298159, 3508,  298169, 3504,  298171, 3489,  298187, 3489,  298201, 3508,  298211, 3493   
298213, 3496,  298223, 3496,  298237, 3503,  298247, 3497,  298261, 3495,  298283, 3495,  298303, 3509   
298307, 3506,  298327, 3503,  298339, 3500,  298343, 3497,  298349, 3512,  298369, 3508,  298373, 3502   
298399, 3508,  298409, 3511,  298411, 3506,  298427, 3503,  298451, 3498,  298477, 3499,  298483, 3504   
298513, 3506,  298559, 3500,  298579, 3498,  298583, 3511,  298589, 3506,  298601, 3500,  298607, 3510   
298621, 3503,  298631, 3497,  298651, 3495,  298667, 3502,  298679, 3500,  298681, 3499,  298687, 3504   
298691, 3505,  298693, 3509,  298709, 3499,  298723, 3510,  298733, 3502,  298757, 3508,  298759, 3495   
298777, 3507,  298799, 3499,  298801, 3505,  298817, 3507,  298819, 3504,  298841, 3498,  298847, 3502   
298853, 3494,  298861, 3509,  298897, 3508,  298937, 3501,  298943, 3506,  298993, 3506,  298999, 3519   
299011, 3511,  299017, 3508,  299027, 3506,  299029, 3499,  299053, 3503,  299059, 3495,  299063, 3509   
299087, 3519,  299099, 3503,  299107, 3503,  299113, 3501,  299137, 3509,  299147, 3494,  299171, 3503   
299179, 3509,  299191, 3506,  299197, 3508,  299209, 3505,  299213, 3504,  299239, 3509,  299261, 3498   
299281, 3497,  299287, 3508,  299311, 3509,  299317, 3508,  299329, 3508,  299333, 3510,  299357, 3506   
299359, 3510,  299363, 3503,  299371, 3506,  299389, 3491,  299393, 3512,  299401, 3499,  299417, 3511   
299419, 3507,  299447, 3504,  299471, 3515,  299473, 3510,  299477, 3504,  299479, 3499,  299501, 3507   
299513, 3515,  299521, 3512,  299527, 3510,  299539, 3515,  299567, 3514,  299569, 3508,  299603, 3512   
299617, 3507,  299623, 3499,  299653, 3505,  299671, 3507,  299681, 3511,  299683, 3510,  299699, 3511   
299701, 3503,  299711, 3497,  299723, 3501,  299731, 3495,  299743, 3520,  299749, 3510,  299771, 3510   
299777, 3513,  299807, 3517,  299843, 3514,  299857, 3502,  299861, 3509,  299881, 3499,  299891, 3506   
299903, 3513,  299909, 3506,  299933, 3514,  299941, 3508,  299951, 3497,  299969, 3511,  299977, 3500   
299983, 3499,  299993, 3508,  300007, 3516,  300017, 3512,  300023, 3500,  300043, 3509,  300073, 3502   
300089, 3512,  300109, 3520,  300119, 3512,  300137, 3517,  300149, 3514,  300151, 3503,  300163, 3504   
 
Table 5. Continue 49 
 
300187, 3507,  300191, 3515,  300193, 3506,  300221, 3508,  300229, 3515,  300233, 3521,  300239, 3504   
300247, 3506,  300277, 3516,  300299, 3517,  300301, 3517,  300317, 3515,  300319, 3514,  300323, 3518   
300331, 3513,  300343, 3525,  300347, 3505,  300367, 3506,  300397, 3516,  300413, 3520,  300427, 3500   
300431, 3506,  300439, 3503,  300463, 3517,  300481, 3512,  300491, 3507,  300493, 3512,  300497, 3513   
300499, 3510,  300511, 3503,  300557, 3516,  300569, 3519,  300581, 3532,  300583, 3508,  300589, 3508   
300593, 3501,  300623, 3506,  300631, 3518,  300647, 3518,  300649, 3519,  300661, 3512,  300667, 3502   
300673, 3519,  300683, 3504,  300691, 3512,  300719, 3507,  300721, 3501,  300733, 3503,  300739, 3517   
300743, 3513,  300749, 3505,  300757, 3508,  300761, 3522,  300763, 3512,  300779, 3514,  300787, 3519   
300799, 3516,  300809, 3518,  300821, 3513,  300823, 3520,  300851, 3511,  300857, 3503,  300869, 3520   
300877, 3513,  300889, 3532,  300893, 3512,  300929, 3515,  300931, 3515,  300953, 3513,  300961, 3522   
300967, 3517,  300973, 3512,  300977, 3522,  300997, 3511,  301013, 3522,  301027, 3514,  301039, 3505   
301051, 3514,  301057, 3502,  301073, 3531,  301079, 3520,  301123, 3521,  301127, 3531,  301141, 3526   
301153, 3511,  301159, 3510,  301177, 3523,  301181, 3520,  301183, 3510,  301211, 3512,  301219, 3527   
301237, 3519,  301241, 3505,  301243, 3530,  301247, 3517,  301267, 3512,  301303, 3516,  301319, 3524   
301331, 3519,  301333, 3516,  301349, 3526,  301361, 3518,  301363, 3514,  301381, 3519,  301403, 3511   
301409, 3528,  301423, 3526,  301429, 3520,  301447, 3517,  301459, 3519,  301463, 3526,  301471, 3522   
301487, 3516,  301489, 3524,  301493, 3520,  301501, 3514,  301531, 3515,  301577, 3527,  301579, 3522   
301583, 3523,  301591, 3517,  301601, 3512,  301619, 3527,  301627, 3524,  301643, 3518,  301649, 3528   
301657, 3528,  301669, 3516,  301673, 3538,  301681, 3523,  301703, 3523,  301711, 3525,  301747, 3515   
301751, 3513,  301753, 3523,  301759, 3521,  301789, 3531,  301793, 3527,  301813, 3519

==> anc/dataTable6.csv <==
Table 6. The sizes t^{L}_{2}=t^{L}_{2}(2,q) of complete lexiarcs in planes  PG(2,q), 301831 <= q <= 321007 , q prime power  
  
301831, 3519,  301841, 3526,  301843, 3522,  301867, 3527,  301877, 3526,  301897, 3506,  301901, 3522   
301907, 3526,  301913, 3523,  301927, 3523,  301933, 3522,  301943, 3536,  301949, 3522,  301979, 3516   
301991, 3526,  301993, 3527,  301997, 3521,  301999, 3528,  302009, 3510,  302053, 3528,  302111, 3527   
302123, 3533,  302143, 3523,  302167, 3522,  302171, 3514,  302173, 3526,  302189, 3521,  302191, 3527   
302213, 3517,  302221, 3511,  302227, 3535,  302261, 3539,  302273, 3518,  302279, 3520,  302287, 3529   
302297, 3514,  302299, 3512,  302317, 3510,  302329, 3517,  302399, 3521,  302411, 3517,  302417, 3537   
302429, 3530,  302443, 3524,  302459, 3525,  302483, 3524,  302507, 3517,  302513, 3525,  302551, 3513   
302563, 3525,  302567, 3527,  302573, 3530,  302579, 3532,  302581, 3532,  302587, 3518,  302593, 3528   
302597, 3514,  302609, 3519,  302629, 3524,  302647, 3537,  302663, 3536,  302681, 3532,  302711, 3528   
302723, 3527,  302747, 3527,  302759, 3533,  302767, 3523,  302779, 3530,  302791, 3534,  302801, 3532   
302831, 3539,  302833, 3533,  302837, 3534,  302843, 3526,  302851, 3528,  302857, 3525,  302873, 3534   
302891, 3526,  302903, 3531,  302909, 3523,  302921, 3524,  302927, 3536,  302941, 3523,  302959, 3530   
302969, 3526,  302971, 3541,  302977, 3530,  302983, 3529,  302989, 3524,  302999, 3520,  303007, 3531   
303011, 3531,  303013, 3515,  303019, 3526,  303029, 3535,  303049, 3530,  303053, 3534,  303073, 3516   
303089, 3520,  303091, 3528,  303097, 3520,  303119, 3530,  303139, 3530,  303143, 3516,  303151, 3539   
303157, 3523,  303187, 3525,  303217, 3527,  303257, 3530,  303271, 3534,  303283, 3530,  303287, 3529   
303293, 3531,  303299, 3525,  303307, 3533,  303313, 3522,  303323, 3541,  303337, 3529,  303341, 3526   
303361, 3533,  303367, 3532,  303371, 3516,  303377, 3533,  303379, 3526,  303389, 3542,  303409, 3530   
303421, 3538,  303431, 3527,  303463, 3535,  303469, 3532,  303473, 3538,  303491, 3524,  303493, 3537   
303497, 3540,  303529, 3538,  303539, 3532,  303547, 3531,  303551, 3530,  303553, 3534,  303571, 3526   
303581, 3539,  303587, 3535,  303593, 3535,  303613, 3527,  303617, 3514,  303619, 3526,  303643, 3530   
303647, 3528,  303649, 3525,  303679, 3538,  303683, 3531,  303689, 3527,  303691, 3532,  303703, 3533   
303713, 3532,  303727, 3535,  303731, 3534,  303749, 3534,  303767, 3537,  303781, 3525,  303803, 3529   
303817, 3532,  303827, 3535,  303839, 3530,  303859, 3530,  303871, 3535,  303889, 3542,  303907, 3545   
303917, 3539,  303931, 3537,  303937, 3538,  303959, 3539,  303983, 3543,  303997, 3532,  304009, 3536   
304013, 3528,  304021, 3521,  304033, 3551,  304039, 3539,  304049, 3536,  304063, 3545,  304067, 3534   
304069, 3547,  304081, 3535,  304091, 3543,  304099, 3539,  304127, 3529,  304151, 3545,  304153, 3539   
304163, 3534,  304169, 3536,  304193, 3540,  304211, 3523,  304217, 3546,  304223, 3536,  304253, 3531   
304259, 3529,  304279, 3542,  304301, 3537,  304303, 3534,  304331, 3537,  304349, 3525,  304357, 3525   
304363, 3543,  304373, 3543,  304391, 3545,  304393, 3535,  304411, 3531,  304417, 3536,  304429, 3535  
304433, 3537,  304439, 3541,  304457, 3540,  304459, 3535,  304477, 3535,  304481, 3538,  304489, 3529   
304501, 3542,  304511, 3546,  304517, 3539,  304523, 3542,  304537, 3539,  304541, 3538,  304553, 3546   
304559, 3542,  304561, 3546,  304597, 3535,  304609, 3540,  304631, 3548,  304643, 3536,  304651, 3541   
304663, 3533,  304687, 3544,  304709, 3546,  304723, 3522,  304729, 3552,  304739, 3523,  304751, 3555   
304757, 3543,  304763, 3537,  304771, 3540,  304781, 3551,  304789, 3537,  304807, 3544,  304813, 3544   
304831, 3538,  304847, 3540,  304849, 3542,  304867, 3536,  304879, 3545,  304883, 3535,  304897, 3531   
304901, 3536,  304903, 3547,  304907, 3537,  304933, 3537,  304937, 3545,  304943, 3550,  304949, 3533   
304961, 3544,  304979, 3549,  304981, 3552,  305017, 3541,  305021, 3537,  305023, 3551,  305029, 3537   
305033, 3531,  305047, 3532,  305069, 3554,  305093, 3547,  305101, 3538,  305111, 3533,  305113, 3548   
305119, 3555,  305131, 3545,  305143, 3534,  305147, 3542,  305209, 3554,  305219, 3541,  305231, 3549   
305237, 3545,  305243, 3546,  305267, 3545,  305281, 3554,  305297, 3540,  305329, 3554,  305339, 3530   
305351, 3550,  305353, 3547,  305363, 3540,  305369, 3553,  305377, 3538,  305401, 3548,  305407, 3543   
305411, 3549,  305413, 3536,  305419, 3555,  305423, 3533,  305441, 3548,  305449, 3544,  305471, 3548   
305477, 3544,  305479, 3542,  305483, 3534,  305489, 3543,  305497, 3530,  305521, 3552,  305533, 3545   
305551, 3559,  305563, 3546,  305581, 3542,  305593, 3545,  305597, 3544,  305603, 3545,  305611, 3554   
305621, 3535,  305633, 3542,  305639, 3529,  305663, 3540,  305717, 3538,  305719, 3547,  305741, 3544   
305743, 3551,  305749, 3536,  305759, 3546,  305761, 3545,  305771, 3548,  305783, 3557,  305803, 3554   
305821, 3539,  305839, 3562,  305849, 3548,  305857, 3545,  305861, 3551,  305867, 3550,  305873, 3544   
 
Table 6. Continue 1 
  
305917, 3545,  305927, 3548,  305933, 3535,  305947, 3552,  305971, 3537,  305999, 3543,  306011, 3542   
306023, 3543,  306029, 3551,  306041, 3548,  306049, 3553,  306083, 3554,  306091, 3556,  306121, 3543   
306133, 3562,  306139, 3543,  306149, 3546,  306157, 3552,  306167, 3543,  306169, 3536,  306191, 3540   
306193, 3551,  306209, 3543,  306239, 3534,  306247, 3551,  306253, 3547,  306259, 3549,  306263, 3561   
306301, 3541,  306329, 3553,  306331, 3548,  306347, 3541,  306349, 3548,  306359, 3548,  306367, 3552   
306377, 3563,  306389, 3560,  306407, 3550,  306419, 3553,  306421, 3551,  306431, 3554,  306437, 3555   
306457, 3550,  306463, 3550,  306473, 3549,  306479, 3541,  306491, 3552,  306503, 3553,  306511, 3542   
306517, 3545,  306529, 3563,  306533, 3553,  306541, 3552,  306563, 3550,  306577, 3549,  306587, 3546   
306589, 3562,  306643, 3559,  306653, 3557,  306661, 3556,  306689, 3562,  306701, 3545,  306703, 3539   
306707, 3543,  306727, 3544,  306739, 3558,  306749, 3559,  306763, 3551,  306781, 3548,  306809, 3562   
306821, 3544,  306827, 3556,  306829, 3554,  306847, 3549,  306853, 3568,  306857, 3543,  306871, 3558   
306877, 3556,  306883, 3557,  306893, 3554,  306899, 3556,  306913, 3554,  306919, 3563,  306941, 3561  
306947, 3548,  306949, 3554,  306953, 3546,  306991, 3544,  307009, 3559,  307019, 3564,  307031, 3555   
307033, 3559,  307067, 3551,  307079, 3563,  307091, 3561,  307093, 3563,  307103, 3560,  307121, 3551   
307129, 3554,  307147, 3556,  307163, 3557,  307169, 3557,  307171, 3550,  307187, 3559,  307189, 3557   
307201, 3567,  307243, 3555,  307253, 3562,  307259, 3568,  307261, 3561,  307267, 3558,  307273, 3561   
307277, 3548,  307283, 3550,  307289, 3544,  307301, 3550,  307337, 3566,  307339, 3557,  307361, 3557   
307367, 3561,  307381, 3550,  307397, 3563,  307399, 3551,  307409, 3548,  307423, 3558,  307451, 3562   
307471, 3561,  307481, 3566,  307511, 3572,  307523, 3563,  307529, 3547,  307537, 3547,  307543, 3569   
307577, 3563,  307583, 3561,  307589, 3560,  307609, 3561,  307627, 3558,  307631, 3559,  307633, 3551   
307639, 3561,  307651, 3563,  307669, 3566,  307687, 3553,  307691, 3551,  307693, 3560,  307711, 3563   
307733, 3555,  307759, 3554,  307817, 3567,  307823, 3556,  307831, 3559,  307843, 3551,  307859, 3559   
307871, 3560,  307873, 3563,  307891, 3552,  307903, 3560,  307919, 3573,  307939, 3567,  307969, 3561   
308003, 3557,  308017, 3565,  308027, 3573,  308041, 3553,  308051, 3560,  308081, 3553,  308093, 3563   
308101, 3571,  308107, 3562,  308117, 3565,  308129, 3563,  308137, 3571,  308141, 3562,  308149, 3560   
308153, 3554,  308213, 3571,  308219, 3563,  308249, 3564,  308263, 3548,  308291, 3560,  308293, 3573   
308303, 3566,  308309, 3563,  308311, 3557,  308317, 3571,  308323, 3565,  308327, 3563,  308333, 3567   
308359, 3556,  308383, 3571,  308411, 3554,  308423, 3569,  308437, 3563,  308447, 3578,  308467, 3560   
308489, 3559,  308491, 3558,  308501, 3566,  308507, 3561,  308509, 3565,  308519, 3562,  308521, 3573   
308527, 3563,  308537, 3561,  308551, 3550,  308569, 3565,  308573, 3558,  308587, 3562,  308597, 3569   
308621, 3564,  308639, 3574,  308641, 3559,  308663, 3572,  308681, 3578,  308701, 3571,  308713, 3564   
308723, 3568,  308761, 3565,  308773, 3565,  308801, 3556,  308809, 3562,  308813, 3560,  308827, 3559   
308849, 3572,  308851, 3570,  308857, 3564,  308887, 3572,  308899, 3564,  308923, 3576,  308927, 3558   
308929, 3565,  308933, 3558,  308939, 3558,  308951, 3573,  308989, 3560,  308999, 3563,  309007, 3570   
309011, 3560,  309013, 3563,  309019, 3564,  309031, 3565,  309037, 3569,  309059, 3565,  309079, 3573   
309083, 3567,  309091, 3568,  309107, 3568,  309109, 3576,  309121, 3568,  309131, 3566,  309137, 3572   
309157, 3573,  309167, 3561,  309173, 3557,  309193, 3571,  309223, 3556,  309241, 3574,  309251, 3577   
309259, 3576,  309269, 3572,  309271, 3577,  309277, 3581,  309289, 3568,  309293, 3564,  309311, 3567   
309313, 3564,  309317, 3568,  309359, 3567,  309367, 3564,  309371, 3570,  309391, 3556,  309403, 3570   
309433, 3582,  309437, 3565,  309457, 3573,  309461, 3570,  309469, 3569,  309479, 3569,  309481, 3573   
309493, 3583,  309503, 3568,  309521, 3567,  309523, 3568,  309539, 3564,  309541, 3576,  309559, 3575   
309571, 3559,  309577, 3564,  309583, 3566,  309599, 3564,  309623, 3572,  309629, 3572,  309637, 3576
309667, 3574,  309671, 3579,  309677, 3583,  309707, 3565,  309713, 3583,  309731, 3569,  309737, 3567   
309769, 3579,  309779, 3565,  309781, 3563,  309797, 3570,  309811, 3572,  309823, 3567,  309851, 3570   
309853, 3558,  309857, 3579,  309877, 3573,  309899, 3578,  309929, 3572,  309931, 3570,  309937, 3571   
309977, 3575,  309989, 3572,  310019, 3585,  310021, 3577,  310027, 3560,  310043, 3572,  310049, 3560   
310081, 3582,  310087, 3572,  310091, 3565,  310111, 3588,  310117, 3565,  310127, 3576,  310129, 3568   
310169, 3574,  310181, 3569,  310187, 3582,  310223, 3566,  310229, 3574,  310231, 3576,  310237, 3564  
 
Table 6. Continue 2 
   
310243, 3574,  310249, 3570,  310273, 3585,  310283, 3575,  310291, 3584,  310313, 3576,  310333, 3568   
310357, 3566,  310361, 3565,  310363, 3560,  310379, 3568,  310397, 3582,  310423, 3580,  310433, 3570   
310439, 3565,  310447, 3569,  310459, 3561,  310463, 3576,  310481, 3579,  310489, 3571,  310501, 3564   
310507, 3573,  310511, 3560,  310547, 3574,  310553, 3568,  310559, 3574,  310567, 3573,  310571, 3575   
310577, 3570,  310591, 3571,  310627, 3578,  310643, 3576,  310663, 3563,  310693, 3578,  310697, 3571   
310711, 3580,  310721, 3572,  310727, 3577,  310729, 3573,  310733, 3571,  310741, 3570,  310747, 3578   
310771, 3571,  310781, 3578,  310789, 3579,  310801, 3579,  310819, 3580,  310823, 3572,  310829, 3574   
310831, 3577,  310861, 3583,  310867, 3583,  310883, 3581,  310889, 3576,  310901, 3581,  310927, 3569   
310931, 3586,  310949, 3584,  310969, 3568,  310987, 3583,  310997, 3574,  311009, 3581,  311021, 3583   
311027, 3585,  311033, 3575,  311041, 3580,  311099, 3588,  311111, 3589,  311123, 3583,  311137, 3580   
311153, 3582,  311173, 3569,  311177, 3575,  311183, 3577,  311189, 3567,  311197, 3587,  311203, 3587   
311237, 3575,  311279, 3577,  311291, 3585,  311293, 3582,  311299, 3587,  311303, 3576,  311323, 3583   
311329, 3587,  311341, 3580,  311347, 3584,  311359, 3582,  311371, 3569,  311393, 3589,  311407, 3589   
311419, 3575,  311447, 3583,  311453, 3581,  311473, 3575,  311533, 3574,  311537, 3572,  311539, 3585   
311551, 3582,  311557, 3580,  311561, 3579,  311567, 3589,  311569, 3579,  311603, 3604,  311609, 3587   
311653, 3582,  311659, 3583,  311677, 3579,  311681, 3572,  311683, 3575,  311687, 3586,  311711, 3586   
311713, 3582,  311737, 3593,  311743, 3583,  311747, 3581,  311749, 3581,  311791, 3587,  311803, 3589   
311807, 3585,  311821, 3594,  311827, 3577,  311867, 3579,  311869, 3588,  311881, 3582,  311897, 3589   
311951, 3581,  311957, 3588,  311963, 3573,  311981, 3586,  312007, 3580,  312023, 3571,  312029, 3589   
312031, 3587,  312043, 3591,  312047, 3579,  312071, 3590,  312073, 3584,  312083, 3589,  312089, 3586   
312101, 3588,  312107, 3587,  312121, 3585,  312161, 3591,  312197, 3588,  312199, 3578,  312203, 3581   
312209, 3586,  312211, 3571,  312217, 3588,  312229, 3586,  312233, 3587,  312241, 3592,  312251, 3585   
312253, 3587,  312269, 3590,  312281, 3582,  312283, 3582,  312289, 3591,  312311, 3587,  312313, 3578   
312331, 3583,  312343, 3590,  312349, 3583,  312353, 3580,  312371, 3597,  312383, 3586,  312397, 3595  
312401, 3591,  312407, 3574,  312413, 3592,  312427, 3585,  312451, 3601,  312469, 3582,  312509, 3599   
312517, 3594,  312527, 3597,  312551, 3581,  312553, 3588,  312563, 3603,  312581, 3598,  312583, 3585   
312589, 3590,  312601, 3585,  312617, 3592,  312619, 3582,  312623, 3586,  312643, 3598,  312673, 3586   
312677, 3580,  312679, 3578,  312701, 3586,  312703, 3589,  312709, 3598,  312727, 3589,  312737, 3597   
312743, 3583,  312757, 3583,  312773, 3584,  312779, 3585,  312799, 3585,  312839, 3590,  312841, 3590   
312857, 3591,  312863, 3591,  312887, 3587,  312899, 3581,  312929, 3592,  312931, 3597,  312937, 3587   
312941, 3587,  312943, 3588,  312967, 3596,  312971, 3590,  312979, 3601,  312989, 3597,  313003, 3596   
313009, 3579,  313031, 3596,  313037, 3587,  313081, 3580,  313087, 3592,  313109, 3608,  313127, 3582   
313129, 3595,  313133, 3590,  313147, 3578,  313151, 3598,  313153, 3591,  313163, 3585,  313207, 3595   
313211, 3592,  313219, 3602,  313241, 3598,  313249, 3591,  313267, 3588,  313273, 3587,  313289, 3597   
313297, 3597,  313301, 3601,  313307, 3594,  313321, 3598,  313331, 3591,  313333, 3590,  313343, 3589   
313351, 3589,  313373, 3589,  313381, 3592,  313387, 3595,  313399, 3606,  313409, 3600,  313471, 3597   
313477, 3602,  313507, 3592,  313517, 3601,  313543, 3591,  313549, 3588,  313553, 3603,  313561, 3588   
313567, 3602,  313571, 3606,  313583, 3608,  313589, 3593,  313597, 3591,  313603, 3591,  313613, 3590   
313619, 3600,  313637, 3590,  313639, 3614,  313661, 3596,  313669, 3599,  313679, 3598,  313699, 3596   
313711, 3588,  313717, 3598,  313721, 3585,  313727, 3608,  313739, 3591,  313741, 3594,  313763, 3583   
313777, 3596,  313783, 3611,  313829, 3604,  313849, 3604,  313853, 3584,  313879, 3583,  313883, 3604   
313889, 3589,  313897, 3593,  313909, 3595,  313921, 3604,  313931, 3593,  313933, 3599,  313949, 3597   
313961, 3600,  313969, 3594,  313979, 3599,  313981, 3586,  313987, 3603,  313991, 3603,  313993, 3601   
313997, 3590,  314003, 3603,  314021, 3595,  314059, 3595,  314063, 3599,  314077, 3605,  314107, 3600   
314113, 3593,  314117, 3608,  314129, 3603,  314137, 3608,  314159, 3601,  314161, 3604,  314173, 3603   
314189, 3597,  314213, 3606,  314219, 3596,  314227, 3607,  314233, 3591,  314239, 3595,  314243, 3599   
314257, 3604,  314261, 3596,  314263, 3598,  314267, 3604,  314299, 3597,  314329, 3604,  314339, 3593   
314351, 3595,  314357, 3593,  314359, 3602,  314399, 3595,  314401, 3610,  314407, 3607,  314423, 3584  
 
Table 6. Continue 3 
   
314441, 3609,  314453, 3619,  314467, 3601,  314491, 3596,  314497, 3605,  314513, 3610,  314527, 3603   
314543, 3601,  314549, 3597,  314569, 3609,  314581, 3597,  314591, 3610,  314597, 3607,  314599, 3596   
314603, 3616,  314623, 3609,  314627, 3596,  314641, 3591,  314651, 3608,  314693, 3604,  314707, 3597   
314711, 3602,  314719, 3611,  314723, 3608,  314747, 3604,  314761, 3601,  314771, 3601,  314777, 3594   
314779, 3600,  314807, 3594,  314813, 3605,  314827, 3607,  314851, 3603,  314879, 3603,  314903, 3605   
314917, 3609,  314927, 3611,  314933, 3607,  314953, 3616,  314957, 3602,  314983, 3597,  314989, 3602  
315011, 3604,  315013, 3600,  315037, 3592,  315047, 3603,  315059, 3615,  315067, 3611,  315083, 3613   
315097, 3597,  315103, 3606,  315109, 3609,  315127, 3599,  315179, 3606,  315181, 3600,  315193, 3598   
315199, 3609,  315223, 3601,  315247, 3604,  315251, 3609,  315257, 3602,  315269, 3604,  315281, 3617   
315313, 3606,  315349, 3606,  315361, 3605,  315373, 3599,  315377, 3611,  315389, 3608,  315407, 3607   
315409, 3604,  315421, 3606,  315437, 3612,  315449, 3608,  315451, 3616,  315461, 3614,  315467, 3617   
315481, 3607,  315493, 3604,  315517, 3610,  315521, 3610,  315527, 3606,  315529, 3611,  315547, 3603   
315551, 3612,  315559, 3597,  315569, 3605,  315589, 3605,  315593, 3605,  315599, 3590,  315613, 3615   
315617, 3606,  315631, 3603,  315643, 3606,  315671, 3605,  315677, 3603,  315691, 3608,  315697, 3615   
315701, 3634,  315703, 3611,  315739, 3608,  315743, 3602,  315751, 3597,  315779, 3618,  315803, 3605   
315811, 3616,  315829, 3598,  315851, 3611,  315857, 3613,  315881, 3610,  315883, 3616,  315893, 3608   
315899, 3609,  315907, 3608,  315937, 3614,  315949, 3613,  315961, 3607,  315967, 3604,  315977, 3614   
316003, 3612,  316031, 3608,  316033, 3602,  316037, 3610,  316051, 3606,  316067, 3599,  316073, 3607   
316087, 3611,  316097, 3608,  316109, 3617,  316133, 3606,  316139, 3618,  316153, 3606,  316177, 3610   
316189, 3615,  316193, 3604,  316201, 3605,  316213, 3616,  316219, 3614,  316223, 3607,  316241, 3613   
316243, 3617,  316259, 3604,  316271, 3603,  316291, 3617,  316297, 3613,  316301, 3618,  316321, 3613   
316339, 3608,  316343, 3612,  316363, 3600,  316373, 3609,  316391, 3614,  316403, 3604,  316423, 3599   
316429, 3603,  316439, 3622,  316453, 3627,  316469, 3615,  316471, 3607,  316493, 3625,  316499, 3611   
316501, 3610,  316507, 3612,  316531, 3605,  316567, 3604,  316571, 3623,  316577, 3596,  316583, 3626   
316621, 3619,  316633, 3617,  316637, 3615,  316649, 3614,  316661, 3606,  316663, 3609,  316681, 3621   
316691, 3613,  316697, 3613,  316699, 3615,  316703, 3616,  316717, 3609,  316753, 3616,  316759, 3610   
316769, 3618,  316777, 3606,  316783, 3614,  316793, 3614,  316801, 3601,  316817, 3613,  316819, 3623   
316847, 3617,  316853, 3611,  316859, 3614,  316861, 3606,  316879, 3617,  316891, 3621,  316903, 3626   
316907, 3619,  316919, 3621,  316937, 3618,  316951, 3613,  316957, 3625,  316961, 3617,  316969, 3626   
316991, 3629,  317003, 3617,  317011, 3621,  317021, 3624,  317029, 3609,  317047, 3613,  317063, 3623   
317071, 3623,  317077, 3612,  317087, 3603,  317089, 3617,  317123, 3617,  317159, 3618,  317171, 3612   
317179, 3609,  317189, 3625,  317197, 3616,  317209, 3619,  317227, 3611,  317257, 3622,  317263, 3623   
317267, 3618,  317269, 3616,  317279, 3612,  317321, 3609,  317323, 3624,  317327, 3618,  317333, 3614   
317351, 3626,  317353, 3617,  317363, 3621,  317371, 3615,  317399, 3628,  317411, 3632,  317419, 3619   
317431, 3611,  317437, 3626,  317453, 3616,  317459, 3619,  317483, 3613,  317489, 3620,  317491, 3613   
317503, 3630,  317539, 3619,  317557, 3620,  317563, 3624,  317587, 3615,  317591, 3621,  317593, 3609 
317599, 3624,  317609, 3628,  317617, 3615,  317621, 3626,  317651, 3624,  317663, 3621,  317671, 3621   
317693, 3619,  317701, 3619,  317711, 3621,  317717, 3627,  317729, 3633,  317731, 3625,  317741, 3618   
317743, 3630,  317771, 3630,  317773, 3620,  317777, 3633,  317783, 3617,  317789, 3627,  317797, 3621   
317827, 3616,  317831, 3609,  317839, 3637,  317857, 3630,  317887, 3625,  317903, 3634,  317921, 3622   
317923, 3616,  317957, 3619,  317959, 3626,  317963, 3614,  317969, 3618,  317971, 3610,  317983, 3610   
317987, 3626,  318001, 3623,  318007, 3614,  318023, 3623,  318077, 3622,  318103, 3622,  318107, 3618   
318127, 3626,  318137, 3621,  318161, 3623,  318173, 3632,  318179, 3627,  318181, 3618,  318191, 3618   
318203, 3612,  318209, 3616,  318211, 3616,  318229, 3622,  318233, 3628,  318247, 3634,  318259, 3626   
318271, 3635,  318281, 3621,  318287, 3617,  318289, 3627,  318299, 3615,  318301, 3620,  318313, 3612   
318319, 3628,  318323, 3626,  318337, 3620,  318347, 3630,  318349, 3638,  318377, 3622,  318403, 3628   
318407, 3616,  318419, 3624,  318431, 3617,  318443, 3635,  318457, 3618,  318467, 3613,  318473, 3619   
318503, 3626,  318523, 3629,  318557, 3615,  318559, 3618,  318569, 3616,  318581, 3633,  318589, 3632 
 
Table 6. Continue 4
    
318601, 3631,  318629, 3625,  318641, 3629,  318653, 3632,  318671, 3636,  318677, 3636,  318679, 3617   
318683, 3639,  318691, 3636,  318701, 3615,  318713, 3623,  318737, 3636,  318743, 3630,  318749, 3630   
318751, 3623,  318781, 3618,  318793, 3627,  318809, 3625,  318811, 3623,  318817, 3625,  318823, 3615   
318833, 3628,  318841, 3636,  318863, 3632,  318881, 3636,  318883, 3637,  318889, 3629,  318907, 3629   
318911, 3629,  318917, 3630,  318919, 3635,  318949, 3636,  318979, 3629,  319001, 3633,  319027, 3629   
319031, 3635,  319037, 3633,  319049, 3634,  319057, 3645,  319061, 3641,  319069, 3623,  319093, 3621   
319097, 3635,  319117, 3625,  319127, 3637,  319129, 3624,  319133, 3632,  319147, 3621,  319159, 3629   
319169, 3638,  319183, 3630,  319201, 3624,  319211, 3633,  319223, 3630,  319237, 3633,  319259, 3625   
319279, 3619,  319289, 3629,  319313, 3633,  319321, 3624,  319327, 3612,  319339, 3622,  319343, 3638   
319351, 3635,  319357, 3640,  319387, 3633,  319391, 3640,  319399, 3636,  319411, 3619,  319427, 3644   
319433, 3628,  319439, 3627,  319441, 3641,  319453, 3631,  319469, 3637,  319477, 3627,  319483, 3630   
319489, 3631,  319499, 3631,  319511, 3622,  319519, 3633,  319541, 3631,  319547, 3646,  319567, 3626   
319577, 3633,  319589, 3636,  319591, 3628,  319601, 3643,  319607, 3631,  319639, 3641,  319673, 3631   
319679, 3638,  319681, 3635,  319687, 3636,  319691, 3640,  319699, 3623,  319727, 3638,  319729, 3630   
319733, 3636,  319747, 3625,  319757, 3636,  319763, 3627,  319811, 3634,  319817, 3628,  319819, 3626   
319829, 3629,  319831, 3635,  319849, 3628,  319883, 3625,  319897, 3632,  319901, 3629,  319919, 3647   
319927, 3631,  319931, 3636,  319937, 3638,  319967, 3619,  319973, 3639,  319981, 3635,  319993, 3635   
320009, 3638,  320011, 3635,  320027, 3635,  320039, 3641,  320041, 3639,  320053, 3622,  320057, 3637 
320063, 3632,  320081, 3632,  320083, 3634,  320101, 3636,  320107, 3639,  320113, 3630,  320119, 3648   
320141, 3631,  320143, 3621,  320149, 3628,  320153, 3637,  320179, 3629,  320209, 3644,  320213, 3626   
320219, 3639,  320237, 3640,  320239, 3639,  320267, 3631,  320269, 3638,  320273, 3647,  320291, 3634   
320293, 3637,  320303, 3637,  320317, 3631,  320329, 3645,  320339, 3638,  320377, 3642,  320387, 3637   
320389, 3626,  320401, 3641,  320417, 3636,  320431, 3648,  320449, 3640,  320471, 3622,  320477, 3632   
320483, 3639,  320513, 3632,  320521, 3636,  320533, 3631,  320539, 3639,  320561, 3640,  320563, 3639   
320591, 3629,  320609, 3638,  320611, 3632,  320627, 3638,  320647, 3648,  320657, 3640,  320659, 3633   
320669, 3641,  320687, 3632,  320693, 3648,  320699, 3641,  320713, 3643,  320741, 3632,  320759, 3639   
320767, 3639,  320791, 3642,  320821, 3647,  320833, 3644,  320839, 3638,  320843, 3633,  320851, 3646   
320861, 3624,  320867, 3641,  320899, 3647,  320911, 3637,  320923, 3643,  320927, 3632,  320939, 3642   
320941, 3637,  320953, 3640,  321007, 3645   
  

